Probing context-dependent errors in quantum processors

Gates in error-prone quantum information processors are often modeled using sets of one- and two-qubit process matrices, the standard model of quantum errors. However, the results of quantum circuits on real processors often depend on additional external "context" variables. Such contexts may include the state of a spectator qubit, the time of data collection, or the temperature of control electronics. In this article we demonstrate a suite of simple, widely applicable, and statistically rigorous methods for detecting context dependence in quantum circuit experiments. They can be used on any data that comprise two or more "pools" of measurement results obtained by repeating the same set of quantum circuits in different contexts. These tools may be integrated seamlessly into standard quantum device characterization techniques, like randomized benchmarking or tomography. We experimentally demonstrate these methods by detecting and quantifying crosstalk and drift on the publicly accessible 16-qubit ibmqx3.

==> anc/IBM_data/4HS_measFiducials.txt <==
{}
Gh
GsGh
GhGsGh


==> anc/IBM_data/4HS_prepFiducials.txt <==
{}
Gh
GhGs
GhGsGs


==> anc/IBM_data/ds_a_is_15,_b_is_0,_c_is_1_after_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1016  8
Gh  567  457
GsGh  547  477
GhGsGh  570  454
GhGs  571  453
GhGsGs  577  447
GhGh  1022  2
GhGhGsGh  546  478
GhGsGsGh  88  936
GhGsGhGsGh  1020  4
GhGsGsGsGh  548  476
GhGsGsGhGsGh  528  496
Gs  1019  5
GsGsGh  559  465
GsGhGsGh  594  430
GhGsGsGs  543  481
GhGsGsGsGsGh  1017  7
GhGsGsGsGhGsGh  87  937
GhGhGh  557  467
GhGhGhGsGh  549  475
GhGsGhGh  547  477
GhGsGhGhGsGh  102  922
GhGsGsGhGh  550  474
GhGsGsGhGhGsGh  566  458
Gi  1015  9
GiGh  575  449
GiGsGh  543  481
GiGhGsGh  549  475
GhGi  553  471
GhGiGh  1018  6
GhGiGsGh  553  471
GhGiGhGsGh  541  483
GhGsGi  569  455
GhGsGiGh  543  481
GhGsGiGsGh  102  922
GhGsGiGhGsGh  1019  5
GhGsGsGi  560  464
GhGsGsGiGh  83  941
GhGsGsGiGsGh  533  491
GhGsGsGiGhGsGh  565  459
GiGi  1021  3
GiGiGi  1017  7
GiGiGiGi  1018  6
GiGiGiGiGi  1018  6
GiGiGiGiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1016  8
GiGiGiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4


==> anc/IBM_data/ds_a_is_15,_b_is_0,_c_is_1_after_driving_all.txt <==
## Columns = 0000000000000000 count, 0000000000000010 count, 0000000000000001 count, 0000000000000011 count, 1000000000000000 count, 1000000000000010 count, 1000000000000001 count, 1000000000000011 count
{}  984  28  4  0  8  0  0  0
Gh  547  11  9  0  437  12  8  0
GsGh  537  5  4  1  459  14  4  0
GhGsGh  545  16  8  1  437  11  6  0
GhGs  553  9  9  0  439  9  5  0
GhGsGs  556  16  4  1  436  8  3  0
GhGh  996  23  3  0  2  0  0  0
GhGhGsGh  528  10  7  1  471  5  2  0
GhGsGsGh  72  2  14  0  903  24  9  0
GhGsGhGsGh  999  16  5  0  4  0  0  0
GhGsGsGsGh  519  13  16  0  458  12  6  0
GhGsGsGhGsGh  504  14  10  0  475  13  7  1
Gs  995  22  2  0  4  1  0  0
GsGsGh  533  19  7  0  449  13  3  0
GsGhGsGh  572  13  9  0  413  16  1  0
GhGsGsGs  523  13  7  0  462  15  4  0
GhGsGsGsGsGh  991  20  6  0  6  0  1  0
GhGsGsGsGhGsGh  75  1  11  0  911  19  7  0
GhGhGh  542  9  6  0  455  10  2  0
GhGhGhGsGh  531  10  7  1  447  23  5  0
GhGsGhGh  527  13  7  0  458  13  5  1
GhGsGhGhGsGh  83  3  16  0  906  10  5  1
GhGsGsGhGh  530  14  6  0  460  10  4  0
GhGsGsGhGhGsGh  550  7  9  0  441  15  2  0
Gi  984  28  3  0  9  0  0  0
GiGh  549  21  5  0  428  17  4  0
GiGsGh  518  17  8  0  464  13  3  1
GiGhGsGh  522  18  8  1  456  11  8  0
GhGi  528  15  10  0  452  13  6  0
GhGiGh  988  26  4  0  6  0  0  0
GhGiGsGh  526  18  8  1  451  14  5  1
GhGiGhGsGh  518  14  9  0  475  4  3  1
GhGsGi  547  13  8  1  443  10  2  0
GhGsGiGh  516  20  7  0  459  13  9  0
GhGsGiGsGh  83  4  15  0  891  20  11  0
GhGsGiGhGsGh  989  27  3  0  5  0  0  0
GhGsGsGi  541  13  6  0  448  8  8  0
GhGsGsGiGh  69  2  12  0  907  21  13  0
GhGsGsGiGsGh  513  14  6  0  469  16  6  0
GhGsGsGiGhGsGh  543  11  11  0  446  9  4  0
GiGi  997  20  4  0  3  0  0  0
GiGiGi  991  24  2  0  7  0  0  0
GiGiGiGi  986  27  5  0  6  0  0  0
GiGiGiGiGi  993  24  1  0  6  0  0  0
GiGiGiGiGiGiGiGi  999  18  2  0  5  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  986  31  4  0  3  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  995  20  4  0  5  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  985  22  9  0  7  0  1  0
GiGiGiGiGiGiGiGiGiGi  995  21  6  0  2  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  987  30  3  0  4  0  0  0


==> anc/IBM_data/ds_a_is_15,_b_is_0,_c_is_1_after_driving_b.txt <==
## Columns = 0 count, 1 count
{}  1020  4
Gh  1007  17
GsGh  1015  9
GhGsGh  1009  15
GhGs  1010  14
GhGsGs  1016  8
GhGh  1021  3
GhGhGsGh  1014  10
GhGsGsGh  1001  23
GhGsGhGsGh  1019  5
GhGsGsGsGh  1002  22
GhGsGsGhGsGh  1006  18
Gs  1022  2
GsGsGh  1014  10
GsGhGsGh  1014  10
GhGsGsGs  1013  11
GhGsGsGsGsGh  1017  7
GhGsGsGsGhGsGh  1006  18
GhGhGh  1016  8
GhGhGhGsGh  1011  13
GhGsGhGh  1011  13
GhGsGhGhGsGh  1002  22
GhGsGsGhGh  1014  10
GhGsGsGhGhGsGh  1013  11
Gi  1021  3
GiGh  1015  9
GiGsGh  1012  12
GiGhGsGh  1007  17
GhGi  1008  16
GhGiGh  1020  4
GhGiGsGh  1009  15
GhGiGhGsGh  1011  13
GhGsGi  1013  11
GhGsGiGh  1008  16
GhGsGiGsGh  998  26
GhGsGiGhGsGh  1021  3
GhGsGsGi  1010  14
GhGsGsGiGh  999  25
GhGsGsGiGsGh  1012  12
GhGsGsGiGhGsGh  1009  15
GiGi  1020  4
GiGiGi  1022  2
GiGiGiGi  1019  5
GiGiGiGiGi  1023  1
GiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1014  10
GiGiGiGiGiGiGiGiGiGi  1018  6
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3


==> anc/IBM_data/ds_a_is_15,_b_is_0,_c_is_1_after_driving_c.txt <==
## Columns = 0 count, 1 count
{}  996  28
Gh  1001  23
GsGh  1004  20
GhGsGh  996  28
GhGs  1006  18
GhGsGs  999  25
GhGh  1001  23
GhGhGsGh  1008  16
GhGsGsGh  998  26
GhGsGhGsGh  1008  16
GhGsGsGsGh  999  25
GhGsGsGhGsGh  996  28
Gs  1001  23
GsGsGh  992  32
GsGhGsGh  995  29
GhGsGsGs  996  28
GhGsGsGsGsGh  1004  20
GhGsGsGsGhGsGh  1004  20
GhGhGh  1005  19
GhGhGhGsGh  990  34
GhGsGhGh  997  27
GhGsGhGhGsGh  1010  14
GhGsGsGhGh  1000  24
GhGsGsGhGhGsGh  1002  22
Gi  996  28
GiGh  986  38
GiGsGh  993  31
GiGhGsGh  994  30
GhGi  996  28
GhGiGh  998  26
GhGiGsGh  990  34
GhGiGhGsGh  1005  19
GhGsGi  1000  24
GhGsGiGh  991  33
GhGsGiGsGh  1000  24
GhGsGiGhGsGh  997  27
GhGsGsGi  1003  21
GhGsGsGiGh  1001  23
GhGsGsGiGsGh  994  30
GhGsGsGiGhGsGh  1004  20
GiGi  1004  20
GiGiGi  1000  24
GiGiGiGi  997  27
GiGiGiGiGi  1000  24
GiGiGiGiGiGiGiGi  1006  18
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  993  31
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1004  20
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1002  22
GiGiGiGiGiGiGiGiGiGi  1003  21
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  994  30


==> anc/IBM_data/ds_a_is_15,_b_is_0,_c_is_1_before_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1019  5
Gh  565  459
GsGh  592  432
GhGsGh  549  475
GhGs  576  448
GhGsGs  568  456
GhGh  1021  3
GhGhGsGh  565  459
GhGsGsGh  80  944
GhGsGhGsGh  1018  6
GhGsGsGsGh  544  480
GhGsGsGhGsGh  572  452
Gs  1020  4
GsGsGh  585  439
GsGhGsGh  543  481
GhGsGsGs  561  463
GhGsGsGsGsGh  1020  4
GhGsGsGsGhGsGh  81  943
GhGhGh  553  471
GhGhGhGsGh  538  486
GhGsGhGh  561  463
GhGsGhGhGsGh  107  917
GhGsGsGhGh  563  461
GhGsGsGhGhGsGh  506  518
Gi  1017  7
GiGh  557  467
GiGsGh  552  472
GiGhGsGh  575  449
GhGi  567  457
GhGiGh  1018  6
GhGiGsGh  577  447
GhGiGhGsGh  562  462
GhGsGi  581  443
GhGsGiGh  560  464
GhGsGiGsGh  94  930
GhGsGiGhGsGh  1017  7
GhGsGsGi  585  439
GhGsGsGiGh  110  914
GhGsGsGiGsGh  551  473
GhGsGsGiGhGsGh  540  484
GiGi  1021  3
GiGiGi  1020  4
GiGiGiGi  1023  1
GiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1018  6


==> anc/IBM_data/ds_a_is_15,_b_is_0,_c_is_1_before_driving_all.txt <==
## Columns = 0000000000000000 count, 0000000000000010 count, 0000000000000001 count, 0000000000000011 count, 1000000000000000 count, 1000000000000010 count, 1000000000000001 count, 1000000000000011 count
{}  992  25  2  0  5  0  0  0
Gh  543  11  11  0  440  11  8  0
GsGh  572  10  10  0  415  10  7  0
GhGsGh  519  21  9  0  459  11  5  0
GhGs  549  19  8  0  433  14  1  0
GhGsGs  548  10  9  1  442  13  1  0
GhGh  993  25  3  0  3  0  0  0
GhGhGsGh  544  13  8  0  441  9  8  1
GhGsGsGh  66  0  14  0  917  15  12  0
GhGsGhGsGh  983  31  4  0  6  0  0  0
GhGsGsGsGh  528  12  4  0  461  13  6  0
GhGsGsGhGsGh  553  12  7  0  437  10  5  0
Gs  997  21  2  0  4  0  0  0
GsGsGh  566  10  8  1  424  11  4  0
GsGhGsGh  527  6  9  1  467  11  3  0
GhGsGsGs  545  9  6  1  450  7  5  1
GhGsGsGsGsGh  996  20  4  0  4  0  0  0
GhGsGsGsGhGsGh  75  1  5  0  898  37  7  1
GhGhGh  536  11  6  0  460  7  4  0
GhGhGhGsGh  517  11  10  0  464  16  6  0
GhGsGhGh  540  13  8  0  442  16  5  0
GhGsGhGhGsGh  89  3  15  0  888  24  5  0
GhGsGsGhGh  537  13  13  0  441  12  8  0
GhGsGsGhGhGsGh  482  16  8  0  507  8  3  0
Gi  986  28  3  0  7  0  0  0
GiGh  526  17  12  2  447  11  9  0
GiGsGh  524  16  12  0  460  10  2  0
GiGhGsGh  561  9  5  0  437  11  0  1
GhGi  539  18  10  0  442  11  4  0
GhGiGh  990  26  2  0  6  0  0  0
GhGiGsGh  550  13  14  0  426  12  8  1
GhGiGhGsGh  541  16  5  0  445  10  7  0
GhGsGi  555  17  9  0  422  14  7  0
GhGsGiGh  538  16  6  0  444  16  4  0
GhGsGiGsGh  73  6  15  0  904  18  8  0
GhGsGiGhGsGh  996  21  0  0  7  0  0  0
GhGsGsGi  556  15  14  0  421  12  5  1
GhGsGsGiGh  89  7  14  0  883  20  11  0
GhGsGsGiGsGh  524  17  10  0  457  12  4  0
GhGsGsGiGhGsGh  513  12  15  0  464  15  4  1
GiGi  979  39  3  0  2  1  0  0
GiGiGi  987  25  8  0  4  0  0  0
GiGiGiGi  992  27  4  0  1  0  0  0
GiGiGiGiGi  992  25  4  0  3  0  0  0
GiGiGiGiGiGiGiGi  994  26  2  0  2  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  990  26  6  0  2  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  985  28  6  0  5  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1005  13  2  0  4  0  0  0
GiGiGiGiGiGiGiGiGiGi  992  27  1  0  4  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  983  29  6  0  5  1  0  0


==> anc/IBM_data/ds_a_is_15,_b_is_0,_c_is_1_before_driving_b.txt <==
## Columns = 0 count, 1 count
{}  1022  2
Gh  1005  19
GsGh  1007  17
GhGsGh  1010  14
GhGs  1015  9
GhGsGs  1013  11
GhGh  1021  3
GhGhGsGh  1007  17
GhGsGsGh  998  26
GhGsGhGsGh  1020  4
GhGsGsGsGh  1014  10
GhGsGsGhGsGh  1012  12
Gs  1022  2
GsGsGh  1011  13
GsGhGsGh  1011  13
GhGsGsGs  1011  13
GhGsGsGsGsGh  1020  4
GhGsGsGsGhGsGh  1011  13
GhGhGh  1014  10
GhGhGhGsGh  1008  16
GhGsGhGh  1011  13
GhGsGhGhGsGh  1004  20
GhGsGsGhGh  1003  21
GhGsGsGhGhGsGh  1013  11
Gi  1021  3
GiGh  1001  23
GiGsGh  1010  14
GiGhGsGh  1018  6
GhGi  1010  14
GhGiGh  1022  2
GhGiGsGh  1001  23
GhGiGhGsGh  1012  12
GhGsGi  1008  16
GhGsGiGh  1014  10
GhGsGiGsGh  1001  23
GhGsGiGhGsGh  1024  0
GhGsGsGi  1004  20
GhGsGsGiGh  999  25
GhGsGsGiGsGh  1010  14
GhGsGsGiGhGsGh  1004  20
GiGi  1021  3
GiGiGi  1016  8
GiGiGiGi  1020  4
GiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1018  6
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1018  6
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGi  1023  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1018  6


==> anc/IBM_data/ds_a_is_15,_b_is_0,_c_is_1_before_driving_c.txt <==
## Columns = 0 count, 1 count
{}  999  25
Gh  1002  22
GsGh  1004  20
GhGsGh  992  32
GhGs  991  33
GhGsGs  1000  24
GhGh  999  25
GhGhGsGh  1001  23
GhGsGsGh  1009  15
GhGsGhGsGh  993  31
GhGsGsGsGh  999  25
GhGsGsGhGsGh  1002  22
Gs  1003  21
GsGsGh  1002  22
GsGhGsGh  1006  18
GhGsGsGs  1006  18
GhGsGsGsGsGh  1004  20
GhGsGsGsGhGsGh  985  39
GhGhGh  1006  18
GhGhGhGsGh  997  27
GhGsGhGh  995  29
GhGsGhGhGsGh  997  27
GhGsGsGhGh  999  25
GhGsGsGhGhGsGh  1000  24
Gi  996  28
GiGh  994  30
GiGsGh  998  26
GiGhGsGh  1003  21
GhGi  995  29
GhGiGh  998  26
GhGiGsGh  998  26
GhGiGhGsGh  998  26
GhGsGi  993  31
GhGsGiGh  992  32
GhGsGiGsGh  1000  24
GhGsGiGhGsGh  1003  21
GhGsGsGi  996  28
GhGsGsGiGh  997  27
GhGsGsGiGsGh  995  29
GhGsGsGiGhGsGh  996  28
GiGi  984  40
GiGiGi  999  25
GiGiGiGi  997  27
GiGiGiGiGi  999  25
GiGiGiGiGiGiGiGi  998  26
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  998  26
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  996  28
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1011  13
GiGiGiGiGiGiGiGiGiGi  997  27
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  994  30


==> anc/IBM_data/ds_a_is_15,_b_is_0,_c_is_1_during_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1020  4
Gh  536  488
GsGh  567  457
GhGsGh  554  470
GhGs  552  472
GhGsGs  590  434
GhGh  1012  12
GhGhGsGh  549  475
GhGsGsGh  134  890
GhGsGhGsGh  993  31
GhGsGsGsGh  549  475
GhGsGsGhGsGh  562  462
Gs  1019  5
GsGsGh  543  481
GsGhGsGh  578  446
GhGsGsGs  615  409
GhGsGsGsGsGh  971  53
GhGsGsGsGhGsGh  165  859
GhGhGh  563  461
GhGhGhGsGh  568  456
GhGsGhGh  590  434
GhGsGhGhGsGh  138  886
GhGsGsGhGh  615  409
GhGsGsGhGhGsGh  580  444
Gi  1023  1
GiGh  541  483
GiGsGh  562  462
GiGhGsGh  548  476
GhGi  566  458
GhGiGh  994  30
GhGiGsGh  526  498
GhGiGhGsGh  561  463
GhGsGi  602  422
GhGsGiGh  556  468
GhGsGiGsGh  117  907
GhGsGiGhGsGh  1000  24
GhGsGsGi  642  382
GhGsGsGiGh  156  868
GhGsGsGiGsGh  564  460
GhGsGsGiGhGsGh  551  473
GiGi  1021  3
GiGiGi  1019  5
GiGiGiGi  1023  1
GiGiGiGiGi  1016  8
GiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1018  6
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGi  1018  6
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1019  5


==> anc/IBM_data/ds_a_is_15,_b_is_0,_c_is_1_during_driving_all.txt <==
## Columns = 0000000000000000 count, 0000000000000010 count, 0000000000000001 count, 0000000000000011 count, 1000000000000000 count, 1000000000000010 count, 1000000000000001 count, 1000000000000011 count
{}  990  27  3  0  4  0  0  0
Gh  498  24  9  5  451  18  9  10
GsGh  501  35  16  15  421  22  3  11
GhGsGh  485  49  14  6  400  49  9  12
GhGs  497  32  14  9  429  30  11  2
GhGsGs  492  71  13  14  375  35  11  13
GhGh  926  48  18  20  8  4  0  0
GhGhGsGh  433  83  29  4  381  68  15  11
GhGsGsGh  92  29  10  3  713  120  34  23
GhGsGhGsGh  742  173  45  33  22  6  3  0
GhGsGsGsGh  388  116  29  16  352  92  24  7
GhGsGsGhGsGh  359  146  29  28  323  93  25  21
Gs  962  39  8  10  4  1  0  0
GsGsGh  457  57  19  10  412  42  15  12
GsGhGsGh  470  75  23  10  365  57  14  10
GhGsGsGs  465  103  26  21  331  54  14  10
GhGsGsGsGsGh  706  214  23  28  22  28  2  1
GhGsGsGsGhGsGh  68  65  16  16  539  244  31  45
GhGhGh  484  52  10  17  390  47  6  18
GhGhGhGsGh  418  102  38  10  352  79  16  9
GhGsGhGh  461  97  24  8  361  49  15  9
GhGsGhGhGsGh  72  47  12  7  610  205  38  33
GhGsGsGhGh  420  150  30  15  305  63  21  20
GhGsGsGhGhGsGh  356  166  30  28  274  124  23  23
Gi  952  55  1  15  1  0  0  0
GiGh  497  24  18  2  445  23  7  8
GiGsGh  499  38  11  14  408  29  16  9
GiGhGsGh  446  74  18  10  376  68  19  13
GhGi  508  43  8  7  408  26  14  10
GhGiGh  865  90  10  29  16  13  0  1
GhGiGsGh  414  71  26  15  388  81  18  11
GhGiGhGsGh  411  94  35  21  360  77  18  8
GhGsGi  500  67  24  11  368  36  10  8
GhGsGiGh  433  87  22  14  373  65  21  9
GhGsGiGsGh  61  34  16  6  659  162  53  33
GhGsGiGhGsGh  694  227  33  46  16  5  2  1
GhGsGsGi  498  107  22  15  317  46  16  3
GhGsGsGiGh  88  52  13  3  628  157  50  33
GhGsGsGiGsGh  373  146  30  15  313  110  20  17
GhGsGsGiGhGsGh  328  167  32  24  290  136  27  20
GiGi  926  60  11  24  3  0  0  0
GiGiGi  902  87  12  18  4  0  1  0
GiGiGiGi  853  126  27  17  1  0  0  0
GiGiGiGiGi  785  161  47  23  5  2  0  1
GiGiGiGiGiGiGiGi  621  312  50  37  3  1  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  340  503  98  80  1  2  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  562  187  129  140  4  0  0  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  418  233  192  177  2  1  1  0
GiGiGiGiGiGiGiGiGiGi  520  384  60  54  2  4  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  365  444  107  103  1  2  1  1


==> anc/IBM_data/ds_a_is_15,_b_is_0,_c_is_1_during_driving_b.txt <==
## Columns = 0 count, 1 count
{}  1021  3
Gh  991  33
GsGh  979  45
GhGsGh  983  41
GhGs  988  36
GhGsGs  973  51
GhGh  986  38
GhGhGsGh  965  59
GhGsGsGh  954  70
GhGsGhGsGh  943  81
GhGsGsGsGh  948  76
GhGsGsGhGsGh  921  103
Gs  1006  18
GsGsGh  968  56
GsGhGsGh  967  57
GhGsGsGs  953  71
GhGsGsGsGsGh  970  54
GhGsGsGsGhGsGh  916  108
GhGhGh  973  51
GhGhGhGsGh  951  73
GhGsGhGh  968  56
GhGsGhGhGsGh  934  90
GhGsGsGhGh  938  86
GhGsGsGhGhGsGh  920  104
Gi  1008  16
GiGh  989  35
GiGsGh  974  50
GiGhGsGh  964  60
GhGi  985  39
GhGiGh  984  40
GhGiGsGh  954  70
GhGiGhGsGh  942  82
GhGsGi  971  53
GhGsGiGh  958  66
GhGsGiGsGh  916  108
GhGsGiGhGsGh  942  82
GhGsGsGi  968  56
GhGsGsGiGh  925  99
GhGsGsGiGsGh  942  82
GhGsGsGiGhGsGh  921  103
GiGi  989  35
GiGiGi  993  31
GiGiGiGi  980  44
GiGiGiGiGi  953  71
GiGiGiGiGiGiGiGi  937  87
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  846  178
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  753  271
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  654  370
GiGiGiGiGiGiGiGiGiGi  910  114
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  812  212


==> anc/IBM_data/ds_a_is_15,_b_is_0,_c_is_1_during_driving_c.txt <==
## Columns = 0 count, 1 count
{}  997  27
Gh  967  57
GsGh  941  83
GhGsGh  908  116
GhGs  951  73
GhGsGs  891  133
GhGh  952  72
GhGhGsGh  858  166
GhGsGsGh  849  175
GhGsGhGsGh  812  212
GhGsGsGsGh  793  231
GhGsGsGhGsGh  736  288
Gs  974  50
GsGsGh  903  121
GsGhGsGh  872  152
GhGsGsGs  836  188
GhGsGsGsGsGh  753  271
GhGsGsGsGhGsGh  654  370
GhGhGh  890  134
GhGhGhGsGh  824  200
GhGsGhGh  861  163
GhGsGhGhGsGh  732  292
GhGsGsGhGh  776  248
GhGsGsGhGhGsGh  683  341
Gi  954  70
GiGh  967  57
GiGsGh  934  90
GiGhGsGh  859  165
GhGi  938  86
GhGiGh  891  133
GhGiGsGh  846  178
GhGiGhGsGh  824  200
GhGsGi  902  122
GhGsGiGh  849  175
GhGsGiGsGh  789  235
GhGsGiGhGsGh  745  279
GhGsGsGi  853  171
GhGsGsGiGh  779  245
GhGsGsGiGsGh  736  288
GhGsGsGiGhGsGh  677  347
GiGi  940  84
GiGiGi  919  105
GiGiGiGi  881  143
GiGiGiGiGi  837  187
GiGiGiGiGiGiGiGi  674  350
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  439  585
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  695  329
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  613  411
GiGiGiGiGiGiGiGiGiGi  582  442
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  474  550


==> anc/IBM_data/ds_a_is_15,_b_is_12,_c_is_5_after_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1017  7
Gh  533  491
GsGh  545  479
GhGsGh  538  486
GhGs  538  486
GhGsGs  538  486
GhGh  1020  4
GhGhGsGh  542  482
GhGsGsGh  63  961
GhGsGhGsGh  1018  6
GhGsGsGsGh  544  480
GhGsGsGhGsGh  551  473
Gs  1023  1
GsGsGh  541  483
GsGhGsGh  570  454
GhGsGsGs  553  471
GhGsGsGsGsGh  1017  7
GhGsGsGsGhGsGh  67  957
GhGhGh  565  459
GhGhGhGsGh  545  479
GhGsGhGh  531  493
GhGsGhGhGsGh  81  943
GhGsGsGhGh  554  470
GhGsGsGhGhGsGh  541  483
Gi  1015  9
GiGh  539  485
GiGsGh  522  502
GiGhGsGh  533  491
GhGi  541  483
GhGiGh  1021  3
GhGiGsGh  563  461
GhGiGhGsGh  540  484
GhGsGi  556  468
GhGsGiGh  572  452
GhGsGiGsGh  71  953
GhGsGiGhGsGh  1019  5
GhGsGsGi  551  473
GhGsGsGiGh  105  919
GhGsGsGiGsGh  544  480
GhGsGsGiGhGsGh  554  470
GiGi  1019  5
GiGiGi  1020  4
GiGiGiGi  1020  4
GiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGi  1016  8
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1018  6
GiGiGiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1022  2


==> anc/IBM_data/ds_a_is_15,_b_is_12,_c_is_5_after_driving_all.txt <==
## Columns = 0000000000000000 count, 0000000000100000 count, 0001000000000000 count, 0001000000100000 count, 1000000000000000 count, 1000000000100000 count, 1001000000000000 count, 1001000000100000 count
{}  834  6  177  0  6  1  0  0
Gh  445  2  86  0  402  3  85  1
GsGh  463  0  82  0  405  5  68  1
GhGsGh  429  6  103  0  409  3  74  0
GhGs  437  5  96  0  400  4  80  2
GhGsGs  440  1  96  1  406  4  75  1
GhGh  820  7  191  2  4  0  0  0
GhGhGsGh  454  2  84  2  408  1  73  0
GhGsGsGh  54  0  9  0  795  15  150  1
GhGsGhGsGh  860  5  153  0  6  0  0  0
GhGsGsGsGh  435  10  98  1  397  0  82  1
GhGsGsGhGsGh  448  5  98  0  394  4  75  0
Gs  857  7  158  1  1  0  0  0
GsGsGh  464  6  71  0  390  4  89  0
GsGhGsGh  470  1  96  3  373  1  79  1
GhGsGsGs  469  3  80  1  386  3  81  1
GhGsGsGsGsGh  827  7  178  5  7  0  0  0
GhGsGsGsGhGsGh  58  0  9  0  814  6  134  3
GhGhGh  453  5  106  1  388  3  66  2
GhGhGhGsGh  469  4  69  3  393  3  83  0
GhGsGhGh  455  4  71  1  415  3  74  1
GhGsGhGhGsGh  68  1  12  0  763  9  168  3
GhGsGsGhGh  471  4  77  2  395  3  72  0
GhGsGsGhGhGsGh  459  4  75  3  397  2  84  0
Gi  835  4  176  0  9  0  0  0
GiGh  440  3  96  0  404  0  81  0
GiGsGh  410  5  105  2  423  1  75  3
GiGhGsGh  442  3  87  1  407  3  80  1
GhGi  442  4  90  5  391  8  83  1
GhGiGh  850  5  165  1  2  0  1  0
GhGiGsGh  466  4  93  0  391  2  68  0
GhGiGhGsGh  455  4  81  0  396  9  79  0
GhGsGi  463  2  89  2  386  4  78  0
GhGsGiGh  473  3  93  3  378  5  68  1
GhGsGiGsGh  58  0  13  0  796  4  152  1
GhGsGiGhGsGh  866  8  143  2  4  0  1  0
GhGsGsGi  447  5  99  0  399  3  70  1
GhGsGsGiGh  92  1  12  0  770  6  141  2
GhGsGsGiGsGh  460  7  74  3  395  3  81  1
GhGsGsGiGhGsGh  465  3  86  0  407  2  60  1
GiGi  840  12  166  1  5  0  0  0
GiGiGi  852  4  164  0  3  0  1  0
GiGiGiGi  859  14  146  1  2  0  2  0
GiGiGiGiGi  855  12  151  1  4  0  1  0
GiGiGiGiGiGiGiGi  841  4  168  3  8  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  837  8  176  0  2  0  1  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  853  6  161  1  3  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  846  9  158  5  5  0  1  0
GiGiGiGiGiGiGiGiGiGi  837  7  177  1  2  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  824  13  184  1  2  0  0  0


==> anc/IBM_data/ds_a_is_15,_b_is_12,_c_is_5_after_driving_b.txt <==
## Columns = 0 count, 1 count
{}  847  177
Gh  852  172
GsGh  873  151
GhGsGh  847  177
GhGs  846  178
GhGsGs  851  173
GhGh  831  193
GhGhGsGh  865  159
GhGsGsGh  864  160
GhGsGhGsGh  871  153
GhGsGsGsGh  842  182
GhGsGsGhGsGh  851  173
Gs  865  159
GsGsGh  864  160
GsGhGsGh  845  179
GhGsGsGs  861  163
GhGsGsGsGsGh  841  183
GhGsGsGsGhGsGh  878  146
GhGhGh  849  175
GhGhGhGsGh  869  155
GhGsGhGh  877  147
GhGsGhGhGsGh  841  183
GhGsGsGhGh  873  151
GhGsGsGhGhGsGh  862  162
Gi  848  176
GiGh  847  177
GiGsGh  839  185
GiGhGsGh  855  169
GhGi  845  179
GhGiGh  857  167
GhGiGsGh  863  161
GhGiGhGsGh  864  160
GhGsGi  855  169
GhGsGiGh  859  165
GhGsGiGsGh  858  166
GhGsGiGhGsGh  878  146
GhGsGsGi  854  170
GhGsGsGiGh  869  155
GhGsGsGiGsGh  865  159
GhGsGsGiGhGsGh  877  147
GiGi  857  167
GiGiGi  859  165
GiGiGiGi  875  149
GiGiGiGiGi  871  153
GiGiGiGiGiGiGiGi  853  171
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  847  177
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  862  162
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  860  164
GiGiGiGiGiGiGiGiGiGi  846  178
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  839  185


==> anc/IBM_data/ds_a_is_15,_b_is_12,_c_is_5_after_driving_c.txt <==
## Columns = 0 count, 1 count
{}  1017  7
Gh  1018  6
GsGh  1018  6
GhGsGh  1015  9
GhGs  1013  11
GhGsGs  1017  7
GhGh  1015  9
GhGhGsGh  1019  5
GhGsGsGh  1008  16
GhGsGhGsGh  1019  5
GhGsGsGsGh  1012  12
GhGsGsGhGsGh  1015  9
Gs  1016  8
GsGsGh  1014  10
GsGhGsGh  1018  6
GhGsGsGs  1016  8
GhGsGsGsGsGh  1012  12
GhGsGsGsGhGsGh  1015  9
GhGhGh  1013  11
GhGhGhGsGh  1014  10
GhGsGhGh  1015  9
GhGsGhGhGsGh  1011  13
GhGsGsGhGh  1015  9
GhGsGsGhGhGsGh  1015  9
Gi  1020  4
GiGh  1021  3
GiGsGh  1013  11
GiGhGsGh  1016  8
GhGi  1006  18
GhGiGh  1018  6
GhGiGsGh  1018  6
GhGiGhGsGh  1011  13
GhGsGi  1016  8
GhGsGiGh  1012  12
GhGsGiGsGh  1019  5
GhGsGiGhGsGh  1014  10
GhGsGsGi  1015  9
GhGsGsGiGh  1015  9
GhGsGsGiGsGh  1010  14
GhGsGsGiGhGsGh  1018  6
GiGi  1011  13
GiGiGi  1020  4
GiGiGiGi  1009  15
GiGiGiGiGi  1011  13
GiGiGiGiGiGiGiGi  1017  7
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1016  8
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1017  7
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1010  14
GiGiGiGiGiGiGiGiGiGi  1016  8
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1010  14


==> anc/IBM_data/ds_a_is_15,_b_is_12,_c_is_5_before_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1016  8
Gh  551  473
GsGh  546  478
GhGsGh  558  466
GhGs  533  491
GhGsGs  516  508
GhGh  1020  4
GhGhGsGh  564  460
GhGsGsGh  77  947
GhGsGhGsGh  1016  8
GhGsGsGsGh  560  464
GhGsGsGhGsGh  552  472
Gs  1020  4
GsGsGh  560  464
GsGhGsGh  578  446
GhGsGsGs  542  482
GhGsGsGsGsGh  1019  5
GhGsGsGsGhGsGh  77  947
GhGhGh  545  479
GhGhGhGsGh  548  476
GhGsGhGh  550  474
GhGsGhGhGsGh  78  946
GhGsGsGhGh  553  471
GhGsGsGhGhGsGh  566  458
Gi  1017  7
GiGh  549  475
GiGsGh  552  472
GiGhGsGh  542  482
GhGi  569  455
GhGiGh  1017  7
GhGiGsGh  556  468
GhGiGhGsGh  526  498
GhGsGi  544  480
GhGsGiGh  552  472
GhGsGiGsGh  58  966
GhGsGiGhGsGh  1016  8
GhGsGsGi  562  462
GhGsGsGiGh  82  942
GhGsGsGiGsGh  504  520
GhGsGsGiGhGsGh  545  479
GiGi  1021  3
GiGiGi  1018  6
GiGiGiGi  1021  3
GiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1023  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1016  8
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1018  6


==> anc/IBM_data/ds_a_is_15,_b_is_12,_c_is_5_before_driving_all.txt <==
## Columns = 0000000000000000 count, 0000000000100000 count, 0001000000000000 count, 0001000000100000 count, 1000000000000000 count, 1000000000100000 count, 1001000000000000 count, 1001000000100000 count
{}  974  9  33  0  8  0  0  0
Gh  536  2  13  0  461  5  7  0
GsGh  526  4  15  1  461  2  15  0
GhGsGh  533  3  22  0  448  7  11  0
GhGs  520  4  9  0  472  6  13  0
GhGsGs  498  4  14  0  490  6  12  0
GhGh  993  2  25  0  4  0  0  0
GhGhGsGh  545  1  18  0  443  2  15  0
GhGsGsGh  74  2  1  0  912  10  25  0
GhGsGhGsGh  981  8  26  1  7  1  0  0
GhGsGsGsGh  535  6  19  0  446  7  11  0
GhGsGsGhGsGh  530  2  20  0  449  5  18  0
Gs  980  12  28  0  3  0  1  0
GsGsGh  545  2  13  0  449  3  12  0
GsGhGsGh  556  3  19  0  434  2  10  0
GhGsGsGs  527  3  12  0  460  2  20  0
GhGsGsGsGsGh  993  2  24  0  5  0  0  0
GhGsGsGsGhGsGh  73  1  3  0  916  3  28  0
GhGhGh  521  9  15  0  460  4  15  0
GhGhGhGsGh  528  7  13  0  461  1  14  0
GhGsGhGh  518  3  29  0  459  3  12  0
GhGsGhGhGsGh  73  1  4  0  906  6  34  0
GhGsGsGhGh  530  4  19  0  454  0  17  0
GhGsGsGhGhGsGh  549  2  15  0  441  4  13  0
Gi  956  12  49  0  7  0  0  0
GiGh  528  3  17  1  455  3  17  0
GiGsGh  537  5  10  0  453  2  17  0
GiGhGsGh  532  2  8  0  463  3  16  0
GhGi  549  5  15  0  436  5  14  0
GhGiGh  985  8  24  0  6  1  0  0
GhGiGsGh  538  6  12  0  456  4  8  0
GhGiGhGsGh  510  4  12  0  479  4  14  1
GhGsGi  532  2  10  0  463  3  14  0
GhGsGiGh  529  7  16  0  453  5  14  0
GhGsGiGsGh  56  0  2  0  934  6  26  0
GhGsGiGhGsGh  986  5  25  0  8  0  0  0
GhGsGsGi  539  3  20  0  444  4  14  0
GhGsGsGiGh  78  1  3  0  911  8  23  0
GhGsGsGiGsGh  482  6  16  0  498  6  16  0
GhGsGsGiGhGsGh  525  2  18  0  460  5  14  0
GiGi  987  4  29  1  3  0  0  0
GiGiGi  979  8  31  0  6  0  0  0
GiGiGiGi  974  7  40  0  3  0  0  0
GiGiGiGiGi  981  9  31  0  3  0  0  0
GiGiGiGiGiGiGiGi  994  6  20  0  2  1  1  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  980  9  34  0  1  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  980  8  26  2  8  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  986  5  29  1  3  0  0  0
GiGiGiGiGiGiGiGiGiGi  993  9  19  0  3  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  982  7  29  0  6  0  0  0


==> anc/IBM_data/ds_a_is_15,_b_is_12,_c_is_5_before_driving_b.txt <==
## Columns = 0 count, 1 count
{}  991  33
Gh  1004  20
GsGh  993  31
GhGsGh  991  33
GhGs  1002  22
GhGsGs  998  26
GhGh  999  25
GhGhGsGh  991  33
GhGsGsGh  998  26
GhGsGhGsGh  997  27
GhGsGsGsGh  994  30
GhGsGsGhGsGh  986  38
Gs  995  29
GsGsGh  999  25
GsGhGsGh  995  29
GhGsGsGs  992  32
GhGsGsGsGsGh  1000  24
GhGsGsGsGhGsGh  993  31
GhGhGh  994  30
GhGhGhGsGh  997  27
GhGsGhGh  983  41
GhGsGhGhGsGh  986  38
GhGsGsGhGh  988  36
GhGsGsGhGhGsGh  996  28
Gi  975  49
GiGh  989  35
GiGsGh  997  27
GiGhGsGh  1000  24
GhGi  995  29
GhGiGh  1000  24
GhGiGsGh  1004  20
GhGiGhGsGh  997  27
GhGsGi  1000  24
GhGsGiGh  994  30
GhGsGiGsGh  996  28
GhGsGiGhGsGh  999  25
GhGsGsGi  990  34
GhGsGsGiGh  998  26
GhGsGsGiGsGh  992  32
GhGsGsGiGhGsGh  992  32
GiGi  994  30
GiGiGi  993  31
GiGiGiGi  984  40
GiGiGiGiGi  993  31
GiGiGiGiGiGiGiGi  1003  21
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  990  34
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  996  28
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  994  30
GiGiGiGiGiGiGiGiGiGi  1005  19
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  995  29


==> anc/IBM_data/ds_a_is_15,_b_is_12,_c_is_5_before_driving_c.txt <==
## Columns = 0 count, 1 count
{}  1015  9
Gh  1017  7
GsGh  1017  7
GhGsGh  1014  10
GhGs  1014  10
GhGsGs  1014  10
GhGh  1022  2
GhGhGsGh  1021  3
GhGsGsGh  1012  12
GhGsGhGsGh  1014  10
GhGsGsGsGh  1011  13
GhGsGsGhGsGh  1017  7
Gs  1012  12
GsGsGh  1019  5
GsGhGsGh  1019  5
GhGsGsGs  1019  5
GhGsGsGsGsGh  1022  2
GhGsGsGsGhGsGh  1020  4
GhGhGh  1011  13
GhGhGhGsGh  1016  8
GhGsGhGh  1018  6
GhGsGhGhGsGh  1017  7
GhGsGsGhGh  1020  4
GhGsGsGhGhGsGh  1018  6
Gi  1012  12
GiGh  1017  7
GiGsGh  1017  7
GiGhGsGh  1019  5
GhGi  1014  10
GhGiGh  1015  9
GhGiGsGh  1014  10
GhGiGhGsGh  1015  9
GhGsGi  1019  5
GhGsGiGh  1012  12
GhGsGiGsGh  1018  6
GhGsGiGhGsGh  1019  5
GhGsGsGi  1017  7
GhGsGsGiGh  1015  9
GhGsGsGiGsGh  1012  12
GhGsGsGiGhGsGh  1017  7
GiGi  1019  5
GiGiGi  1016  8
GiGiGiGi  1017  7
GiGiGiGiGi  1015  9
GiGiGiGiGiGiGiGi  1017  7
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1015  9
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1014  10
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1018  6
GiGiGiGiGiGiGiGiGiGi  1015  9
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1017  7


==> anc/IBM_data/ds_a_is_15,_b_is_12,_c_is_5_during_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1023  1
Gh  510  514
GsGh  547  477
GhGsGh  560  464
GhGs  558  466
GhGsGs  561  463
GhGh  1014  10
GhGhGsGh  549  475
GhGsGsGh  104  920
GhGsGhGsGh  998  26
GhGsGsGsGh  500  524
GhGsGsGhGsGh  587  437
Gs  1021  3
GsGsGh  554  470
GsGhGsGh  561  463
GhGsGsGs  587  437
GhGsGsGsGsGh  986  38
GhGsGsGsGhGsGh  103  921
GhGhGh  558  466
GhGhGhGsGh  550  474
GhGsGhGh  547  477
GhGsGhGhGsGh  117  907
GhGsGsGhGh  558  466
GhGsGsGhGhGsGh  492  532
Gi  1022  2
GiGh  549  475
GiGsGh  523  501
GiGhGsGh  558  466
GhGi  568  456
GhGiGh  1010  14
GhGiGsGh  587  437
GhGiGhGsGh  546  478
GhGsGi  564  460
GhGsGiGh  586  438
GhGsGiGsGh  116  908
GhGsGiGhGsGh  976  48
GhGsGsGi  556  468
GhGsGsGiGh  122  902
GhGsGsGiGsGh  527  497
GhGsGsGiGhGsGh  582  442
GiGi  1020  4
GiGiGi  1021  3
GiGiGiGi  1021  3
GiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1023  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1023  1


==> anc/IBM_data/ds_a_is_15,_b_is_12,_c_is_5_during_driving_all.txt <==
## Columns = 0000000000000000 count, 0000000000100000 count, 0001000000000000 count, 0001000000100000 count, 1000000000000000 count, 1000000000100000 count, 1001000000000000 count, 1001000000100000 count
{}  876  2  145  0  1  0  0  0
Gh  456  5  43  6  447  7  55  5
GsGh  447  15  79  6  392  23  52  10
GhGsGh  455  17  63  25  361  18  68  17
GhGs  452  9  92  5  384  8  66  8
GhGsGs  438  21  85  17  367  19  57  20
GhGh  821  21  146  26  7  0  3  0
GhGhGsGh  417  18  87  27  362  38  60  15
GhGsGsGh  77  1  24  2  701  47  143  29
GhGsGhGsGh  722  62  148  66  17  2  6  1
GhGsGsGsGh  342  43  82  33  378  30  84  32
GhGsGsGhGsGh  425  51  81  30  307  38  64  28
Gs  876  12  118  15  3  0  0  0
GsGsGh  436  22  75  21  382  12  63  13
GsGhGsGh  427  22  80  32  365  12  70  16
GhGsGsGs  428  23  106  30  336  28  61  12
GhGsGsGsGsGh  690  78  163  55  32  2  3  1
GhGsGsGsGhGsGh  69  9  16  9  612  86  152  71
GhGhGh  433  16  85  24  357  16  72  21
GhGhGhGsGh  395  46  88  21  344  39  65  26
GhGsGhGh  424  25  81  17  363  27  72  15
GhGsGhGhGsGh  82  4  21  10  623  63  161  60
GhGsGsGhGh  398  40  81  39  352  23  70  21
GhGsGsGhGhGsGh  333  50  76  33  350  59  91  32
Gi  862  12  130  18  1  0  1  0
GiGh  452  12  75  10  402  4  58  11
GiGsGh  409  13  76  25  403  19  62  17
GiGhGsGh  447  15  79  17  358  22  75  11
GhGi  465  15  77  11  371  6  67  12
GhGiGh  804  41  132  33  11  0  2  1
GhGiGsGh  442  33  89  23  347  16  59  15
GhGiGhGsGh  410  27  83  26  345  44  66  23
GhGsGi  442  28  77  17  355  15  73  17
GhGsGiGh  430  37  96  23  332  16  77  13
GhGsGiGsGh  81  12  17  6  660  51  142  55
GhGsGiGhGsGh  689  83  149  55  34  2  10  2
GhGsGsGi  427  28  79  22  353  31  63  21
GhGsGsGiGh  91  5  23  3  666  57  140  39
GhGsGsGiGsGh  363  53  89  22  360  33  71  33
GhGsGsGiGhGsGh  409  62  68  43  305  36  66  35
GiGi  845  19  135  21  2  0  2  0
GiGiGi  799  47  140  35  3  0  0  0
GiGiGiGi  781  44  156  40  3  0  0  0
GiGiGiGiGi  771  60  135  55  2  0  0  1
GiGiGiGiGiGiGiGi  625  125  193  77  4  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  454  171  220  176  1  2  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  428  100  306  189  0  0  0  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  386  142  299  194  1  1  0  1
GiGiGiGiGiGiGiGiGiGi  604  138  181  96  2  3  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  391  189  277  166  1  0  0  0


==> anc/IBM_data/ds_a_is_15,_b_is_12,_c_is_5_during_driving_b.txt <==
## Columns = 0 count, 1 count
{}  879  145
Gh  915  109
GsGh  877  147
GhGsGh  851  173
GhGs  853  171
GhGsGs  845  179
GhGh  849  175
GhGhGsGh  835  189
GhGsGsGh  826  198
GhGsGhGsGh  803  221
GhGsGsGsGh  793  231
GhGsGsGhGsGh  821  203
Gs  891  133
GsGsGh  852  172
GsGhGsGh  826  198
GhGsGsGs  815  209
GhGsGsGsGsGh  802  222
GhGsGsGsGhGsGh  776  248
GhGhGh  822  202
GhGhGhGsGh  824  200
GhGsGhGh  839  185
GhGsGhGhGsGh  772  252
GhGsGsGhGh  813  211
GhGsGsGhGhGsGh  792  232
Gi  875  149
GiGh  870  154
GiGsGh  844  180
GiGhGsGh  842  182
GhGi  857  167
GhGiGh  856  168
GhGiGsGh  838  186
GhGiGhGsGh  826  198
GhGsGi  840  184
GhGsGiGh  815  209
GhGsGiGsGh  804  220
GhGsGiGhGsGh  808  216
GhGsGsGi  839  185
GhGsGsGiGh  819  205
GhGsGsGiGsGh  809  215
GhGsGsGiGhGsGh  812  212
GiGi  866  158
GiGiGi  849  175
GiGiGiGi  828  196
GiGiGiGiGi  833  191
GiGiGiGiGiGiGiGi  754  270
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  628  396
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  528  496
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  530  494
GiGiGiGiGiGiGiGiGiGi  747  277
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  581  443


==> anc/IBM_data/ds_a_is_15,_b_is_12,_c_is_5_during_driving_c.txt <==
## Columns = 0 count, 1 count
{}  1022  2
Gh  1001  23
GsGh  970  54
GhGsGh  947  77
GhGs  994  30
GhGsGs  947  77
GhGh  977  47
GhGhGsGh  926  98
GhGsGsGh  945  79
GhGsGhGsGh  893  131
GhGsGsGsGh  886  138
GhGsGsGhGsGh  877  147
Gs  997  27
GsGsGh  956  68
GsGhGsGh  942  82
GhGsGsGs  931  93
GhGsGsGsGsGh  888  136
GhGsGsGsGhGsGh  849  175
GhGhGh  947  77
GhGhGhGsGh  892  132
GhGsGhGh  940  84
GhGsGhGhGsGh  887  137
GhGsGsGhGh  901  123
GhGsGsGhGhGsGh  850  174
Gi  994  30
GiGh  987  37
GiGsGh  950  74
GiGhGsGh  959  65
GhGi  980  44
GhGiGh  949  75
GhGiGsGh  937  87
GhGiGhGsGh  904  120
GhGsGi  947  77
GhGsGiGh  935  89
GhGsGiGsGh  900  124
GhGsGiGhGsGh  882  142
GhGsGsGi  922  102
GhGsGsGiGh  920  104
GhGsGsGiGsGh  883  141
GhGsGsGiGhGsGh  848  176
GiGi  984  40
GiGiGi  942  82
GiGiGiGi  940  84
GiGiGiGiGi  908  116
GiGiGiGiGiGiGiGi  822  202
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  675  349
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  734  290
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  686  338
GiGiGiGiGiGiGiGiGiGi  787  237
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  669  355


==> anc/IBM_data/ds_a_is_15,_b_is_13,_c_is_4_after_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1022  2
Gh  553  471
GsGh  535  489
GhGsGh  554  470
GhGs  536  488
GhGsGs  523  501
GhGh  1022  2
GhGhGsGh  562  462
GhGsGsGh  72  952
GhGsGhGsGh  1018  6
GhGsGsGsGh  545  479
GhGsGsGhGsGh  523  501
Gs  1022  2
GsGsGh  543  481
GsGhGsGh  563  461
GhGsGsGs  555  469
GhGsGsGsGsGh  1020  4
GhGsGsGsGhGsGh  75  949
GhGhGh  529  495
GhGhGhGsGh  541  483
GhGsGhGh  547  477
GhGsGhGhGsGh  73  951
GhGsGsGhGh  541  483
GhGsGsGhGhGsGh  532  492
Gi  1019  5
GiGh  561  463
GiGsGh  536  488
GiGhGsGh  538  486
GhGi  582  442
GhGiGh  1018  6
GhGiGsGh  541  483
GhGiGhGsGh  563  461
GhGsGi  560  464
GhGsGiGh  566  458
GhGsGiGsGh  69  955
GhGsGiGhGsGh  1023  1
GhGsGsGi  550  474
GhGsGsGiGh  72  952
GhGsGsGiGsGh  534  490
GhGsGsGiGhGsGh  578  446
GiGi  1021  3
GiGiGi  1017  7
GiGiGiGi  1017  7
GiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1024  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGi  1016  8
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1015  9


==> anc/IBM_data/ds_a_is_15,_b_is_13,_c_is_4_after_driving_all.txt <==
## Columns = 0000000000000000 count, 0000000000010000 count, 0010000000000000 count, 0010000000010000 count, 1000000000000000 count, 1000000000010000 count, 1010000000000000 count, 1010000000010000 count
{}  960  51  11  0  2  0  0  0
Gh  522  23  8  0  450  17  4  0
GsGh  499  28  8  0  458  28  2  1
GhGsGh  522  23  8  1  449  18  2  1
GhGs  498  30  8  0  459  24  5  0
GhGsGs  503  14  6  0  482  19  0  0
GhGh  970  43  9  0  2  0  0  0
GhGhGsGh  533  20  8  1  439  18  5  0
GhGsGsGh  70  1  0  1  897  44  10  1
GhGsGhGsGh  963  42  13  0  6  0  0  0
GhGsGsGsGh  516  25  4  0  463  15  1  0
GhGsGsGhGsGh  498  17  8  0  479  20  2  0
Gs  960  53  9  0  2  0  0  0
GsGsGh  514  27  1  1  454  19  8  0
GsGhGsGh  538  21  4  0  443  14  4  0
GhGsGsGs  523  29  3  0  442  25  2  0
GhGsGsGsGsGh  954  52  13  1  3  1  0  0
GhGsGsGsGhGsGh  72  3  0  0  901  40  6  2
GhGhGh  510  16  3  0  474  18  3  0
GhGhGhGsGh  519  20  2  0  458  18  7  0
GhGsGhGh  520  21  5  1  458  16  3  0
GhGsGhGhGsGh  69  2  2  0  902  38  9  2
GhGsGsGhGh  502  37  2  0  458  23  2  0
GhGsGsGhGhGsGh  507  19  6  0  459  29  4  0
Gi  960  44  15  0  5  0  0  0
GiGh  534  25  2  0  435  22  6  0
GiGsGh  510  20  6  0  459  24  4  1
GiGhGsGh  511  25  2  0  459  21  6  0
GhGi  544  29  9  0  418  20  4  0
GhGiGh  961  45  12  0  6  0  0  0
GhGiGsGh  513  25  3  0  461  19  3  0
GhGiGhGsGh  531  24  5  3  436  17  8  0
GhGsGi  517  37  5  1  442  17  5  0
GhGsGiGh  540  22  3  1  434  22  2  0
GhGsGiGsGh  65  2  2  0  907  40  8  0
GhGsGiGhGsGh  978  38  5  2  1  0  0  0
GhGsGsGi  522  24  4  0  442  25  6  1
GhGsGsGiGh  69  2  1  0  900  43  9  0
GhGsGsGiGsGh  502  24  8  0  460  28  2  0
GhGsGsGiGhGsGh  546  26  6  0  420  19  6  1
GiGi  957  49  13  2  3  0  0  0
GiGiGi  958  45  14  0  6  1  0  0
GiGiGiGi  962  48  7  0  6  0  1  0
GiGiGiGiGi  977  41  3  1  2  0  0  0
GiGiGiGiGiGiGiGi  968  45  5  2  4  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  959  53  7  0  5  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  956  61  6  1  0  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  969  42  9  0  4  0  0  0
GiGiGiGiGiGiGiGiGiGi  964  43  9  0  7  1  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  973  32  9  1  8  1  0  0


==> anc/IBM_data/ds_a_is_15,_b_is_13,_c_is_4_after_driving_b.txt <==
## Columns = 0 count, 1 count
{}  1013  11
Gh  1012  12
GsGh  1013  11
GhGsGh  1012  12
GhGs  1011  13
GhGsGs  1018  6
GhGh  1015  9
GhGhGsGh  1010  14
GhGsGsGh  1012  12
GhGsGhGsGh  1011  13
GhGsGsGsGh  1019  5
GhGsGsGhGsGh  1014  10
Gs  1015  9
GsGsGh  1014  10
GsGhGsGh  1016  8
GhGsGsGs  1019  5
GhGsGsGsGsGh  1010  14
GhGsGsGsGhGsGh  1016  8
GhGhGh  1018  6
GhGhGhGsGh  1015  9
GhGsGhGh  1015  9
GhGsGhGhGsGh  1011  13
GhGsGsGhGh  1020  4
GhGsGsGhGhGsGh  1014  10
Gi  1009  15
GiGh  1016  8
GiGsGh  1013  11
GiGhGsGh  1016  8
GhGi  1011  13
GhGiGh  1012  12
GhGiGsGh  1018  6
GhGiGhGsGh  1008  16
GhGsGi  1013  11
GhGsGiGh  1018  6
GhGsGiGsGh  1014  10
GhGsGiGhGsGh  1017  7
GhGsGsGi  1013  11
GhGsGsGiGh  1014  10
GhGsGsGiGsGh  1014  10
GhGsGsGiGhGsGh  1011  13
GiGi  1009  15
GiGiGi  1010  14
GiGiGiGi  1016  8
GiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGi  1017  7
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1017  7
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1017  7
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1015  9
GiGiGiGiGiGiGiGiGiGi  1015  9
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1014  10


==> anc/IBM_data/ds_a_is_15,_b_is_13,_c_is_4_after_driving_c.txt <==
## Columns = 0 count, 1 count
{}  973  51
Gh  984  40
GsGh  967  57
GhGsGh  981  43
GhGs  970  54
GhGsGs  991  33
GhGh  981  43
GhGhGsGh  985  39
GhGsGsGh  977  47
GhGsGhGsGh  982  42
GhGsGsGsGh  984  40
GhGsGsGhGsGh  987  37
Gs  971  53
GsGsGh  977  47
GsGhGsGh  989  35
GhGsGsGs  970  54
GhGsGsGsGsGh  970  54
GhGsGsGsGhGsGh  979  45
GhGhGh  990  34
GhGhGhGsGh  986  38
GhGsGhGh  986  38
GhGsGhGhGsGh  982  42
GhGsGsGhGh  964  60
GhGsGsGhGhGsGh  976  48
Gi  980  44
GiGh  977  47
GiGsGh  979  45
GiGhGsGh  978  46
GhGi  975  49
GhGiGh  979  45
GhGiGsGh  980  44
GhGiGhGsGh  980  44
GhGsGi  969  55
GhGsGiGh  979  45
GhGsGiGsGh  982  42
GhGsGiGhGsGh  984  40
GhGsGsGi  974  50
GhGsGsGiGh  979  45
GhGsGsGiGsGh  972  52
GhGsGsGiGhGsGh  978  46
GiGi  973  51
GiGiGi  978  46
GiGiGiGi  976  48
GiGiGiGiGi  982  42
GiGiGiGiGiGiGiGi  977  47
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  971  53
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  962  62
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  982  42
GiGiGiGiGiGiGiGiGiGi  980  44
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  990  34


==> anc/IBM_data/ds_a_is_15,_b_is_13,_c_is_4_before_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1019  5
Gh  568  456
GsGh  536  488
GhGsGh  547  477
GhGs  560  464
GhGsGs  559  465
GhGh  1021  3
GhGhGsGh  522  502
GhGsGsGh  99  925
GhGsGhGsGh  1021  3
GhGsGsGsGh  543  481
GhGsGsGhGsGh  529  495
Gs  1014  10
GsGsGh  563  461
GsGhGsGh  566  458
GhGsGsGs  553  471
GhGsGsGsGsGh  1019  5
GhGsGsGsGhGsGh  65  959
GhGhGh  572  452
GhGhGhGsGh  543  481
GhGsGhGh  535  489
GhGsGhGhGsGh  79  945
GhGsGsGhGh  544  480
GhGsGsGhGhGsGh  559  465
Gi  1017  7
GiGh  547  477
GiGsGh  543  481
GiGhGsGh  556  468
GhGi  546  478
GhGiGh  1020  4
GhGiGsGh  533  491
GhGiGhGsGh  559  465
GhGsGi  558  466
GhGsGiGh  542  482
GhGsGiGsGh  71  953
GhGsGiGhGsGh  1015  9
GhGsGsGi  565  459
GhGsGsGiGh  72  952
GhGsGsGiGsGh  552  472
GhGsGsGiGhGsGh  544  480
GiGi  1019  5
GiGiGi  1020  4
GiGiGiGi  1018  6
GiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1023  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1023  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1016  8


==> anc/IBM_data/ds_a_is_15,_b_is_13,_c_is_4_before_driving_all.txt <==
## Columns = 0000000000000000 count, 0000000000010000 count, 0010000000000000 count, 0010000000010000 count, 1000000000000000 count, 1000000000010000 count, 1010000000000000 count, 1010000000010000 count
{}  973  41  5  0  5  0  0  0
Gh  541  21  6  0  437  18  1  0
GsGh  503  28  5  0  463  20  4  1
GhGsGh  515  27  5  0  452  17  8  0
GhGs  516  39  5  0  436  25  3  0
GhGsGs  538  15  6  0  443  17  5  0
GhGh  966  44  10  1  3  0  0  0
GhGhGsGh  502  15  5  0  473  23  6  0
GhGsGsGh  93  6  0  0  873  40  10  2
GhGsGhGsGh  977  32  12  0  3  0  0  0
GhGsGsGsGh  513  24  6  0  456  18  7  0
GhGsGsGhGsGh  496  28  4  1  473  19  3  0
Gs  963  42  9  0  10  0  0  0
GsGsGh  536  24  3  0  435  23  3  0
GsGhGsGh  539  24  3  0  427  28  3  0
GhGsGsGs  517  30  6  0  450  20  1  0
GhGsGsGsGsGh  970  41  8  0  5  0  0  0
GhGsGsGsGhGsGh  56  5  4  0  911  38  10  0
GhGhGh  540  25  7  0  429  18  5  0
GhGhGhGsGh  509  27  7  0  458  20  3  0
GhGsGhGh  518  13  4  0  464  19  6  0
GhGsGhGhGsGh  74  4  1  0  891  42  12  0
GhGsGsGhGh  522  20  2  0  461  17  2  0
GhGsGsGhGhGsGh  536  21  2  0  437  24  4  0
Gi  965  43  9  0  7  0  0  0
GiGh  524  16  7  0  454  21  2  0
GiGsGh  510  27  6  0  451  22  8  0
GiGhGsGh  534  20  2  0  443  20  4  1
GhGi  513  29  4  0  447  24  6  1
GhGiGh  966  44  10  0  4  0  0  0
GhGiGsGh  499  25  8  1  464  23  3  1
GhGiGhGsGh  534  22  3  0  449  9  7  0
GhGsGi  519  28  11  0  445  15  5  1
GhGsGiGh  516  21  5  0  446  29  7  0
GhGsGiGsGh  66  4  1  0  898  35  19  1
GhGsGiGhGsGh  955  51  9  0  9  0  0  0
GhGsGsGi  534  23  8  0  436  19  4  0
GhGsGsGiGh  69  3  0  0  900  41  11  0
GhGsGsGiGsGh  522  27  3  0  439  23  10  0
GhGsGsGiGhGsGh  513  24  6  1  458  17  5  0
GiGi  964  47  8  0  5  0  0  0
GiGiGi  957  50  12  1  4  0  0  0
GiGiGiGi  964  43  11  0  6  0  0  0
GiGiGiGiGi  966  46  8  0  4  0  0  0
GiGiGiGiGiGiGiGi  988  28  5  0  3  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  972  36  15  0  1  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  972  40  11  0  1  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  962  43  14  0  5  0  0  0
GiGiGiGiGiGiGiGiGiGi  966  45  7  1  3  2  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  952  53  10  1  8  0  0  0


==> anc/IBM_data/ds_a_is_15,_b_is_13,_c_is_4_before_driving_b.txt <==
## Columns = 0 count, 1 count
{}  1019  5
Gh  1017  7
GsGh  1014  10
GhGsGh  1011  13
GhGs  1016  8
GhGsGs  1013  11
GhGh  1013  11
GhGhGsGh  1013  11
GhGsGsGh  1012  12
GhGsGhGsGh  1012  12
GhGsGsGsGh  1011  13
GhGsGsGhGsGh  1016  8
Gs  1015  9
GsGsGh  1018  6
GsGhGsGh  1018  6
GhGsGsGs  1017  7
GhGsGsGsGsGh  1016  8
GhGsGsGsGhGsGh  1010  14
GhGhGh  1012  12
GhGhGhGsGh  1014  10
GhGsGhGh  1014  10
GhGsGhGhGsGh  1011  13
GhGsGsGhGh  1020  4
GhGsGsGhGhGsGh  1018  6
Gi  1015  9
GiGh  1015  9
GiGsGh  1010  14
GiGhGsGh  1017  7
GhGi  1013  11
GhGiGh  1014  10
GhGiGsGh  1011  13
GhGiGhGsGh  1014  10
GhGsGi  1007  17
GhGsGiGh  1012  12
GhGsGiGsGh  1003  21
GhGsGiGhGsGh  1015  9
GhGsGsGi  1012  12
GhGsGsGiGh  1013  11
GhGsGsGiGsGh  1011  13
GhGsGsGiGhGsGh  1012  12
GiGi  1016  8
GiGiGi  1011  13
GiGiGiGi  1013  11
GiGiGiGiGi  1016  8
GiGiGiGiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1009  15
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1013  11
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1010  14
GiGiGiGiGiGiGiGiGiGi  1016  8
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1013  11


==> anc/IBM_data/ds_a_is_15,_b_is_13,_c_is_4_before_driving_c.txt <==
## Columns = 0 count, 1 count
{}  983  41
Gh  985  39
GsGh  975  49
GhGsGh  980  44
GhGs  960  64
GhGsGs  992  32
GhGh  979  45
GhGhGsGh  986  38
GhGsGsGh  976  48
GhGsGhGsGh  992  32
GhGsGsGsGh  982  42
GhGsGsGhGsGh  976  48
Gs  982  42
GsGsGh  977  47
GsGhGsGh  972  52
GhGsGsGs  974  50
GhGsGsGsGsGh  983  41
GhGsGsGsGhGsGh  981  43
GhGhGh  981  43
GhGhGhGsGh  977  47
GhGsGhGh  992  32
GhGsGhGhGsGh  978  46
GhGsGsGhGh  987  37
GhGsGsGhGhGsGh  979  45
Gi  981  43
GiGh  987  37
GiGsGh  975  49
GiGhGsGh  983  41
GhGi  970  54
GhGiGh  980  44
GhGiGsGh  974  50
GhGiGhGsGh  993  31
GhGsGi  980  44
GhGsGiGh  974  50
GhGsGiGsGh  984  40
GhGsGiGhGsGh  973  51
GhGsGsGi  982  42
GhGsGsGiGh  980  44
GhGsGsGiGsGh  974  50
GhGsGsGiGhGsGh  982  42
GiGi  977  47
GiGiGi  973  51
GiGiGiGi  981  43
GiGiGiGiGi  978  46
GiGiGiGiGiGiGiGi  996  28
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  988  36
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  984  40
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  981  43
GiGiGiGiGiGiGiGiGiGi  976  48
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  970  54


==> anc/IBM_data/ds_a_is_15,_b_is_13,_c_is_4_during_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1021  3
Gh  527  497
GsGh  545  479
GhGsGh  549  475
GhGs  656  368
GhGsGs  513  511
GhGh  1004  20
GhGhGsGh  578  446
GhGsGsGh  102  922
GhGsGhGsGh  979  45
GhGsGsGsGh  560  464
GhGsGsGhGsGh  501  523
Gs  1014  10
GsGsGh  630  394
GsGhGsGh  582  442
GhGsGsGs  490  534
GhGsGsGsGsGh  971  53
GhGsGsGsGhGsGh  125  899
GhGhGh  512  512
GhGhGhGsGh  539  485
GhGsGhGh  552  472
GhGsGhGhGsGh  130  894
GhGsGsGhGh  654  370
GhGsGsGhGhGsGh  564  460
Gi  1012  12
GiGh  674  350
GiGsGh  453  571
GiGhGsGh  455  569
GhGi  650  374
GhGiGh  1012  12
GhGiGsGh  483  541
GhGiGhGsGh  615  409
GhGsGi  510  514
GhGsGiGh  489  535
GhGsGiGsGh  118  906
GhGsGiGhGsGh  991  33
GhGsGsGi  514  510
GhGsGsGiGh  91  933
GhGsGsGiGsGh  617  407
GhGsGsGiGhGsGh  411  613
GiGi  1013  11
GiGiGi  1006  18
GiGiGiGi  1003  21
GiGiGiGiGi  1018  6
GiGiGiGiGiGiGiGi  1008  16
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1000  24
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1017  7
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1016  8
GiGiGiGiGiGiGiGiGiGi  1006  18
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3


==> anc/IBM_data/ds_a_is_15,_b_is_13,_c_is_4_during_driving_all.txt <==
## Columns = 0000000000000000 count, 0000000000010000 count, 0010000000000000 count, 0010000000010000 count, 1000000000000000 count, 1000000000010000 count, 1010000000000000 count, 1010000000010000 count
{}  974  44  3  0  3  0  0  0
Gh  496  20  6  5  468  18  5  6
GsGh  508  23  10  4  436  27  11  5
GhGsGh  493  25  10  21  444  19  8  4
GhGs  608  23  14  11  343  17  7  1
GhGsGs  468  25  12  8  467  22  11  11
GhGh  917  56  16  15  15  4  1  0
GhGhGsGh  513  32  20  13  401  21  12  12
GhGsGsGh  92  2  4  4  831  35  30  26
GhGsGhGsGh  859  55  38  27  39  1  4  1
GhGsGsGsGh  493  31  25  11  399  27  23  15
GhGsGsGhGsGh  434  29  28  10  468  19  22  14
Gs  953  38  12  11  10  0  0  0
GsGsGh  575  33  11  11  352  27  7  8
GsGhGsGh  528  31  17  6  400  23  14  5
GhGsGsGs  437  21  16  16  475  27  20  12
GhGsGsGsGsGh  827  53  47  44  45  3  3  2
GhGsGsGsGhGsGh  103  9  8  5  755  56  39  49
GhGhGh  463  22  18  9  472  22  7  11
GhGhGhGsGh  479  34  7  19  422  25  24  14
GhGsGhGh  494  26  20  12  436  13  13  10
GhGsGhGhGsGh  108  12  6  4  782  46  38  28
GhGsGsGhGh  589  30  15  20  322  27  11  10
GhGsGsGhGhGsGh  480  31  29  24  388  33  18  21
Gi  938  57  6  11  10  1  1  0
GiGh  609  40  15  10  320  23  2  5
GiGsGh  409  24  12  8  520  23  11  17
GiGhGsGh  398  26  16  15  507  28  17  17
GhGi  604  29  7  10  353  13  6  2
GhGiGh  913  50  26  23  12  0  0  0
GhGiGsGh  431  30  15  7  488  21  18  14
GhGiGhGsGh  529  42  23  21  353  23  21  12
GhGsGi  459  29  9  13  474  23  13  4
GhGsGiGh  427  31  15  16  488  27  12  8
GhGsGiGsGh  101  7  8  2  798  50  26  32
GhGsGiGhGsGh  842  56  45  48  24  5  2  2
GhGsGsGi  456  28  19  11  457  24  21  8
GhGsGsGiGh  80  5  3  3  822  40  45  26
GhGsGsGiGsGh  522  46  30  19  358  23  16  10
GhGsGsGiGhGsGh  359  25  15  12  542  35  18  18
GiGi  935  45  16  17  11  0  0  0
GiGiGi  920  41  22  23  16  0  1  1
GiGiGiGi  885  45  44  29  20  0  0  1
GiGiGiGiGi  921  43  28  26  5  0  0  1
GiGiGiGiGiGiGiGi  854  59  57  38  15  0  1  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  737  87  103  73  20  1  1  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  577  140  160  140  4  2  0  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  382  181  224  229  2  1  2  3
GiGiGiGiGiGiGiGiGiGi  817  79  59  51  14  2  0  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  679  117  130  95  2  0  0  1


==> anc/IBM_data/ds_a_is_15,_b_is_13,_c_is_4_during_driving_b.txt <==
## Columns = 0 count, 1 count
{}  1021  3
Gh  1002  22
GsGh  994  30
GhGsGh  981  43
GhGs  991  33
GhGsGs  982  42
GhGh  992  32
GhGhGsGh  967  57
GhGsGsGh  960  64
GhGsGhGsGh  954  70
GhGsGsGsGh  950  74
GhGsGsGhGsGh  950  74
Gs  1001  23
GsGsGh  987  37
GsGhGsGh  982  42
GhGsGsGs  960  64
GhGsGsGsGsGh  928  96
GhGsGsGsGhGsGh  923  101
GhGhGh  979  45
GhGhGhGsGh  960  64
GhGsGhGh  969  55
GhGsGhGhGsGh  948  76
GhGsGsGhGh  968  56
GhGsGsGhGhGsGh  932  92
Gi  1006  18
GiGh  992  32
GiGsGh  976  48
GiGhGsGh  959  65
GhGi  999  25
GhGiGh  975  49
GhGiGsGh  970  54
GhGiGhGsGh  947  77
GhGsGi  985  39
GhGsGiGh  973  51
GhGsGiGsGh  956  68
GhGsGiGhGsGh  927  97
GhGsGsGi  965  59
GhGsGsGiGh  947  77
GhGsGsGiGsGh  949  75
GhGsGsGiGhGsGh  961  63
GiGi  991  33
GiGiGi  977  47
GiGiGiGi  950  74
GiGiGiGiGi  969  55
GiGiGiGiGiGiGiGi  928  96
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  845  179
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  723  301
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  566  458
GiGiGiGiGiGiGiGiGiGi  912  112
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  798  226


==> anc/IBM_data/ds_a_is_15,_b_is_13,_c_is_4_during_driving_c.txt <==
## Columns = 0 count, 1 count
{}  980  44
Gh  975  49
GsGh  965  59
GhGsGh  955  69
GhGs  972  52
GhGsGs  958  66
GhGh  949  75
GhGhGsGh  946  78
GhGsGsGh  957  67
GhGsGhGsGh  940  84
GhGsGsGsGh  940  84
GhGsGsGhGsGh  952  72
Gs  975  49
GsGsGh  945  79
GsGhGsGh  959  65
GhGsGsGs  948  76
GhGsGsGsGsGh  922  102
GhGsGsGsGhGsGh  905  119
GhGhGh  960  64
GhGhGhGsGh  932  92
GhGsGhGh  963  61
GhGsGhGhGsGh  934  90
GhGsGsGhGh  937  87
GhGsGsGhGhGsGh  915  109
Gi  955  69
GiGh  946  78
GiGsGh  952  72
GiGhGsGh  938  86
GhGi  970  54
GhGiGh  951  73
GhGiGsGh  952  72
GhGiGhGsGh  926  98
GhGsGi  955  69
GhGsGiGh  942  82
GhGsGiGsGh  933  91
GhGsGiGhGsGh  913  111
GhGsGsGi  953  71
GhGsGsGiGh  950  74
GhGsGsGiGsGh  926  98
GhGsGsGiGhGsGh  934  90
GiGi  962  62
GiGiGi  959  65
GiGiGiGi  949  75
GiGiGiGiGi  954  70
GiGiGiGiGiGiGiGi  927  97
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  861  163
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  741  283
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  610  414
GiGiGiGiGiGiGiGiGiGi  890  134
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  811  213


==> anc/IBM_data/ds_a_is_15,_b_is_3,_c_is_14_after_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1022  2
Gh  544  480
GsGh  526  498
GhGsGh  560  464
GhGs  511  513
GhGsGs  553  471
GhGh  1022  2
GhGhGsGh  542  482
GhGsGsGh  66  958
GhGsGhGsGh  1016  8
GhGsGsGsGh  553  471
GhGsGsGhGsGh  523  501
Gs  1018  6
GsGsGh  570  454
GsGhGsGh  535  489
GhGsGsGs  561  463
GhGsGsGsGsGh  1019  5
GhGsGsGsGhGsGh  73  951
GhGhGh  566  458
GhGhGhGsGh  560  464
GhGsGhGh  529  495
GhGsGhGhGsGh  86  938
GhGsGsGhGh  530  494
GhGsGsGhGhGsGh  522  502
Gi  1021  3
GiGh  532  492
GiGsGh  559  465
GiGhGsGh  554  470
GhGi  570  454
GhGiGh  1017  7
GhGiGsGh  530  494
GhGiGhGsGh  551  473
GhGsGi  548  476
GhGsGiGh  527  497
GhGsGiGsGh  78  946
GhGsGiGhGsGh  1017  7
GhGsGsGi  538  486
GhGsGsGiGh  76  948
GhGsGsGiGsGh  539  485
GhGsGsGiGhGsGh  550  474
GiGi  1015  9
GiGiGi  1019  5
GiGiGiGi  1016  8
GiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGi  1015  9
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGiGiGi  1023  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1022  2


==> anc/IBM_data/ds_a_is_15,_b_is_3,_c_is_14_after_driving_all.txt <==
## Columns = 0000000000000000 count, 0100000000000000 count, 0000000000001000 count, 0100000000001000 count, 1000000000000000 count, 1100000000000000 count, 1000000000001000 count, 1100000000001000 count
{}  995  2  25  0  2  0  0  0
Gh  535  2  7  0  465  2  13  0
GsGh  509  1  16  0  483  1  13  1
GhGsGh  549  2  9  0  448  3  13  0
GhGs  497  0  14  0  499  0  14  0
GhGsGs  537  0  16  0  455  2  14  0
GhGh  998  0  23  1  2  0  0  0
GhGhGsGh  527  1  14  0  469  1  12  0
GhGsGsGh  63  1  2  0  936  1  21  0
GhGsGhGsGh  991  2  23  0  8  0  0  0
GhGsGsGsGh  547  0  6  0  456  3  12  0
GhGsGsGhGsGh  509  1  13  0  483  1  17  0
Gs  991  3  24  0  6  0  0  0
GsGsGh  552  3  15  0  437  0  17  0
GsGhGsGh  519  0  16  0  472  2  15  0
GhGsGsGs  552  0  9  0  447  0  16  0
GhGsGsGsGsGh  992  0  27  0  5  0  0  0
GhGsGsGsGhGsGh  69  0  4  0  927  2  22  0
GhGhGh  549  0  17  0  441  2  15  0
GhGhGhGsGh  544  4  12  0  451  2  11  0
GhGsGhGh  514  1  14  0  474  5  16  0
GhGsGhGhGsGh  85  0  1  0  913  4  20  1
GhGsGsGhGh  511  3  16  0  483  0  11  0
GhGsGsGhGhGsGh  501  1  20  0  492  0  10  0
Gi  989  1  31  0  2  0  1  0
GiGh  516  1  15  0  476  1  15  0
GiGsGh  540  2  16  1  451  1  13  0
GiGhGsGh  543  0  9  2  455  4  11  0
GhGi  547  4  19  0  445  2  7  0
GhGiGh  983  1  33  0  7  0  0  0
GhGiGsGh  515  2  13  0  484  0  10  0
GhGiGhGsGh  533  2  15  1  453  1  19  0
GhGsGi  535  0  13  0  466  2  7  1
GhGsGiGh  506  1  20  0  477  2  18  0
GhGsGiGsGh  77  0  1  0  919  3  24  0
GhGsGiGhGsGh  992  2  23  0  7  0  0  0
GhGsGsGi  527  1  10  0  471  0  15  0
GhGsGsGiGh  72  0  4  0  923  3  22  0
GhGsGsGiGsGh  522  1  16  0  477  0  8  0
GhGsGsGiGhGsGh  527  0  23  0  462  1  11  0
GiGi  990  2  23  0  9  0  0  0
GiGiGi  999  2  18  0  5  0  0  0
GiGiGiGi  984  3  29  0  8  0  0  0
GiGiGiGiGi  997  3  19  0  4  1  0  0
GiGiGiGiGiGiGiGi  987  3  25  0  8  0  1  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  984  3  34  0  3  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  975  4  43  0  2  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  986  1  32  0  5  0  0  0
GiGiGiGiGiGiGiGiGiGi  982  1  40  0  1  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  984  4  34  0  2  0  0  0


==> anc/IBM_data/ds_a_is_15,_b_is_3,_c_is_14_after_driving_b.txt <==
## Columns = 0 count, 1 count
{}  999  25
Gh  1004  20
GsGh  994  30
GhGsGh  1002  22
GhGs  996  28
GhGsGs  994  30
GhGh  1000  24
GhGhGsGh  998  26
GhGsGsGh  1001  23
GhGsGhGsGh  1001  23
GhGsGsGsGh  1006  18
GhGsGsGhGsGh  994  30
Gs  1000  24
GsGsGh  992  32
GsGhGsGh  993  31
GhGsGsGs  999  25
GhGsGsGsGsGh  997  27
GhGsGsGsGhGsGh  998  26
GhGhGh  992  32
GhGhGhGsGh  1001  23
GhGsGhGh  994  30
GhGsGhGhGsGh  1002  22
GhGsGsGhGh  997  27
GhGsGsGhGhGsGh  994  30
Gi  992  32
GiGh  994  30
GiGsGh  994  30
GiGhGsGh  1002  22
GhGi  998  26
GhGiGh  991  33
GhGiGsGh  1001  23
GhGiGhGsGh  989  35
GhGsGi  1003  21
GhGsGiGh  986  38
GhGsGiGsGh  999  25
GhGsGiGhGsGh  1001  23
GhGsGsGi  999  25
GhGsGsGiGh  998  26
GhGsGsGiGsGh  1000  24
GhGsGsGiGhGsGh  990  34
GiGi  1001  23
GiGiGi  1006  18
GiGiGiGi  995  29
GiGiGiGiGi  1005  19
GiGiGiGiGiGiGiGi  998  26
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  990  34
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  981  43
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  992  32
GiGiGiGiGiGiGiGiGiGi  984  40
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  990  34


==> anc/IBM_data/ds_a_is_15,_b_is_3,_c_is_14_after_driving_c.txt <==
## Columns = 0 count, 1 count
{}  1022  2
Gh  1020  4
GsGh  1021  3
GhGsGh  1019  5
GhGs  1024  0
GhGsGs  1022  2
GhGh  1023  1
GhGhGsGh  1022  2
GhGsGsGh  1022  2
GhGsGhGsGh  1022  2
GhGsGsGsGh  1021  3
GhGsGsGhGsGh  1022  2
Gs  1021  3
GsGsGh  1021  3
GsGhGsGh  1022  2
GhGsGsGs  1024  0
GhGsGsGsGsGh  1024  0
GhGsGsGsGhGsGh  1022  2
GhGhGh  1022  2
GhGhGhGsGh  1018  6
GhGsGhGh  1018  6
GhGsGhGhGsGh  1019  5
GhGsGsGhGh  1021  3
GhGsGsGhGhGsGh  1023  1
Gi  1023  1
GiGh  1022  2
GiGsGh  1020  4
GiGhGsGh  1018  6
GhGi  1018  6
GhGiGh  1023  1
GhGiGsGh  1022  2
GhGiGhGsGh  1020  4
GhGsGi  1021  3
GhGsGiGh  1021  3
GhGsGiGsGh  1021  3
GhGsGiGhGsGh  1022  2
GhGsGsGi  1023  1
GhGsGsGiGh  1021  3
GhGsGsGiGsGh  1023  1
GhGsGsGiGhGsGh  1023  1
GiGi  1022  2
GiGiGi  1022  2
GiGiGiGi  1021  3
GiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1023  1
GiGiGiGiGiGiGiGiGiGi  1023  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4


==> anc/IBM_data/ds_a_is_15,_b_is_3,_c_is_14_before_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1017  7
Gh  557  467
GsGh  547  477
GhGsGh  519  505
GhGs  555  469
GhGsGs  518  506
GhGh  1014  10
GhGhGsGh  571  453
GhGsGsGh  86  938
GhGsGhGsGh  1018  6
GhGsGsGsGh  533  491
GhGsGsGhGsGh  548  476
Gs  1017  7
GsGsGh  543  481
GsGhGsGh  570  454
GhGsGsGs  552  472
GhGsGsGsGsGh  1022  2
GhGsGsGsGhGsGh  73  951
GhGhGh  563  461
GhGhGhGsGh  543  481
GhGsGhGh  557  467
GhGsGhGhGsGh  76  948
GhGsGsGhGh  545  479
GhGsGsGhGhGsGh  532  492
Gi  1020  4
GiGh  522  502
GiGsGh  523  501
GiGhGsGh  555  469
GhGi  559  465
GhGiGh  1018  6
GhGiGsGh  536  488
GhGiGhGsGh  561  463
GhGsGi  553  471
GhGsGiGh  567  457
GhGsGiGsGh  80  944
GhGsGiGhGsGh  1018  6
GhGsGsGi  550  474
GhGsGsGiGh  70  954
GhGsGsGiGsGh  581  443
GhGsGsGiGhGsGh  538  486
GiGi  1021  3
GiGiGi  1015  9
GiGiGiGi  1024  0
GiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1017  7
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1017  7
GiGiGiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4


==> anc/IBM_data/ds_a_is_15,_b_is_3,_c_is_14_before_driving_all.txt <==
## Columns = 0000000000000000 count, 0100000000000000 count, 0000000000001000 count, 0100000000001000 count, 1000000000000000 count, 1100000000000000 count, 1000000000001000 count, 1100000000001000 count
{}  1001  3  13  0  7  0  0  0
Gh  550  0  7  0  462  0  5  0
GsGh  545  0  2  0  469  2  6  0
GhGsGh  514  0  5  0  498  0  7  0
GhGs  546  3  6  0  466  0  3  0
GhGsGs  513  1  4  0  498  1  7  0
GhGh  1002  2  10  0  10  0  0  0
GhGhGsGh  568  0  3  0  447  2  4  0
GhGsGsGh  86  0  0  0  929  2  7  0
GhGsGhGsGh  1010  5  3  0  6  0  0  0
GhGsGsGsGh  523  3  7  0  487  2  2  0
GhGsGsGhGsGh  543  0  5  0  469  2  5  0
Gs  1014  2  1  0  7  0  0  0
GsGsGh  536  0  7  0  473  1  7  0
GsGhGsGh  563  2  5  0  449  0  5  0
GhGsGsGs  545  2  5  0  469  2  1  0
GhGsGsGsGsGh  1012  3  7  0  2  0  0  0
GhGsGsGsGhGsGh  72  0  1  0  942  3  6  0
GhGhGh  557  1  5  0  456  1  4  0
GhGhGhGsGh  535  3  5  0  477  1  3  0
GhGsGhGh  547  5  5  0  460  2  5  0
GhGsGhGhGsGh  74  0  2  0  933  0  15  0
GhGsGsGhGh  538  2  5  0  475  1  3  0
GhGsGsGhGhGsGh  529  0  3  0  483  4  5  0
Gi  1011  0  9  0  4  0  0  0
GiGh  511  3  8  0  500  0  2  0
GiGsGh  515  2  6  0  496  0  5  0
GiGhGsGh  545  3  7  0  465  0  4  0
GhGi  553  1  5  0  458  1  6  0
GhGiGh  1004  2  12  0  6  0  0  0
GhGiGsGh  528  3  5  0  486  2  0  0
GhGiGhGsGh  554  2  5  0  460  0  3  0
GhGsGi  546  1  6  0  464  3  4  0
GhGsGiGh  564  1  2  0  450  3  4  0
GhGsGiGsGh  79  1  0  0  936  3  5  0
GhGsGiGhGsGh  1013  2  3  0  6  0  0  0
GhGsGsGi  546  0  4  0  471  0  3  0
GhGsGsGiGh  68  0  2  0  942  4  8  0
GhGsGsGiGsGh  578  1  1  1  436  4  3  0
GhGsGsGiGhGsGh  530  2  6  0  479  2  5  0
GiGi  1009  2  10  0  3  0  0  0
GiGiGi  1001  7  7  0  9  0  0  0
GiGiGiGi  1011  4  9  0  0  0  0  0
GiGiGiGiGi  1007  5  8  0  4  0  0  0
GiGiGiGiGiGiGiGi  1007  3  9  0  5  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1012  1  8  0  3  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1002  1  14  0  6  0  1  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  999  4  14  0  7  0  0  0
GiGiGiGiGiGiGiGiGiGi  1005  2  13  0  4  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1014  2  4  0  4  0  0  0


==> anc/IBM_data/ds_a_is_15,_b_is_3,_c_is_14_before_driving_b.txt <==
## Columns = 0 count, 1 count
{}  1011  13
Gh  1012  12
GsGh  1016  8
GhGsGh  1012  12
GhGs  1015  9
GhGsGs  1013  11
GhGh  1014  10
GhGhGsGh  1017  7
GhGsGsGh  1017  7
GhGsGhGsGh  1021  3
GhGsGsGsGh  1015  9
GhGsGsGhGsGh  1014  10
Gs  1023  1
GsGsGh  1010  14
GsGhGsGh  1014  10
GhGsGsGs  1018  6
GhGsGsGsGsGh  1017  7
GhGsGsGsGhGsGh  1017  7
GhGhGh  1015  9
GhGhGhGsGh  1016  8
GhGsGhGh  1014  10
GhGsGhGhGsGh  1007  17
GhGsGsGhGh  1016  8
GhGsGsGhGhGsGh  1016  8
Gi  1015  9
GiGh  1014  10
GiGsGh  1013  11
GiGhGsGh  1013  11
GhGi  1013  11
GhGiGh  1012  12
GhGiGsGh  1019  5
GhGiGhGsGh  1016  8
GhGsGi  1014  10
GhGsGiGh  1018  6
GhGsGiGsGh  1019  5
GhGsGiGhGsGh  1021  3
GhGsGsGi  1017  7
GhGsGsGiGh  1014  10
GhGsGsGiGsGh  1019  5
GhGsGsGiGhGsGh  1013  11
GiGi  1014  10
GiGiGi  1017  7
GiGiGiGi  1015  9
GiGiGiGiGi  1016  8
GiGiGiGiGiGiGiGi  1015  9
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1016  8
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1009  15
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1010  14
GiGiGiGiGiGiGiGiGiGi  1011  13
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4


==> anc/IBM_data/ds_a_is_15,_b_is_3,_c_is_14_before_driving_c.txt <==
## Columns = 0 count, 1 count
{}  1021  3
Gh  1024  0
GsGh  1022  2
GhGsGh  1024  0
GhGs  1021  3
GhGsGs  1022  2
GhGh  1022  2
GhGhGsGh  1022  2
GhGsGsGh  1022  2
GhGsGhGsGh  1019  5
GhGsGsGsGh  1019  5
GhGsGsGhGsGh  1022  2
Gs  1022  2
GsGsGh  1023  1
GsGhGsGh  1022  2
GhGsGsGs  1020  4
GhGsGsGsGsGh  1021  3
GhGsGsGsGhGsGh  1021  3
GhGhGh  1022  2
GhGhGhGsGh  1020  4
GhGsGhGh  1017  7
GhGsGhGhGsGh  1024  0
GhGsGsGhGh  1021  3
GhGsGsGhGhGsGh  1020  4
Gi  1024  0
GiGh  1021  3
GiGsGh  1022  2
GiGhGsGh  1021  3
GhGi  1022  2
GhGiGh  1022  2
GhGiGsGh  1019  5
GhGiGhGsGh  1022  2
GhGsGi  1020  4
GhGsGiGh  1020  4
GhGsGiGsGh  1020  4
GhGsGiGhGsGh  1022  2
GhGsGsGi  1024  0
GhGsGsGiGh  1020  4
GhGsGsGiGsGh  1018  6
GhGsGsGiGhGsGh  1020  4
GiGi  1022  2
GiGiGi  1017  7
GiGiGiGi  1020  4
GiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1023  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1023  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1022  2


==> anc/IBM_data/ds_a_is_15,_b_is_3,_c_is_14_during_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1016  8
Gh  583  441
GsGh  530  494
GhGsGh  461  563
GhGs  568  456
GhGsGs  590  434
GhGh  999  25
GhGhGsGh  567  457
GhGsGsGh  213  811
GhGsGhGsGh  870  154
GhGsGsGsGh  708  316
GhGsGsGhGsGh  458  566
Gs  1019  5
GsGsGh  552  472
GsGhGsGh  408  616
GhGsGsGs  602  422
GhGsGsGsGsGh  738  286
GhGsGsGsGhGsGh  226  798
GhGhGh  590  434
GhGhGhGsGh  388  636
GhGsGhGh  642  382
GhGsGhGhGsGh  290  734
GhGsGsGhGh  518  506
GhGsGsGhGhGsGh  658  366
Gi  1019  5
GiGh  544  480
GiGsGh  544  480
GiGhGsGh  443  581
GhGi  583  441
GhGiGh  952  72
GhGiGsGh  404  620
GhGiGhGsGh  580  444
GhGsGi  597  427
GhGsGiGh  385  639
GhGsGiGsGh  265  759
GhGsGiGhGsGh  796  228
GhGsGsGi  617  407
GhGsGsGiGh  284  740
GhGsGsGiGsGh  699  325
GhGsGsGiGhGsGh  398  626
GiGi  1022  2
GiGiGi  1021  3
GiGiGiGi  1020  4
GiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGi  1024  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1016  8
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGi  1017  7
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4


==> anc/IBM_data/ds_a_is_15,_b_is_3,_c_is_14_during_driving_all.txt <==
## Columns = 0000000000000000 count, 0100000000000000 count, 0000000000001000 count, 0100000000001000 count, 1000000000000000 count, 1100000000000000 count, 1000000000001000 count, 1100000000001000 count
{}  990  6  20  0  8  0  0  0
Gh  551  14  13  5  414  9  14  4
GsGh  474  27  25  4  442  29  20  3
GhGsGh  406  36  16  3  415  126  13  9
GhGs  517  33  14  4  388  38  18  12
GhGsGs  504  58  16  12  333  74  15  12
GhGh  897  71  21  10  17  8  0  0
GhGhGsGh  374  150  33  10  350  71  25  11
GhGsGsGh  72  112  19  10  639  117  39  16
GhGsGhGsGh  580  233  34  23  41  97  10  6
GhGsGsGsGh  375  268  34  31  276  25  10  5
GhGsGsGhGsGh  309  118  16  15  225  274  41  26
Gs  962  23  27  7  5  0  0  0
GsGsGh  446  79  19  8  391  55  14  12
GsGhGsGh  338  48  14  8  357  211  32  16
GhGsGsGs  445  115  25  17  276  122  14  10
GhGsGsGsGsGh  518  166  33  21  60  205  14  7
GhGsGsGsGhGsGh  89  116  10  11  414  324  31  29
GhGhGh  469  94  19  8  349  59  17  9
GhGhGhGsGh  331  38  11  8  301  277  39  19
GhGsGhGh  443  153  30  16  279  76  19  8
GhGsGhGhGsGh  79  191  11  9  474  219  17  24
GhGsGsGhGh  337  141  29  11  269  200  23  14
GhGsGsGhGhGsGh  279  294  54  31  312  45  7  2
Gi  962  19  30  8  5  0  0  0
GiGh  485  37  17  5  429  34  14  3
GiGsGh  457  57  18  12  400  52  16  12
GiGhGsGh  372  50  15  6  359  193  18  11
GhGi  524  31  19  9  375  39  19  8
GhGiGh  764  140  27  21  30  36  4  2
GhGiGsGh  352  36  13  3  359  221  25  15
GhGiGhGsGh  333  199  28  20  294  121  16  13
GhGsGi  483  77  22  15  316  88  20  3
GhGsGiGh  334  37  7  7  399  175  41  24
GhGsGiGsGh  75  167  14  9  553  153  32  21
GhGsGiGhGsGh  504  229  42  21  57  146  11  14
GhGsGsGi  448  140  20  9  269  114  13  11
GhGsGsGiGh  103  158  9  14  544  145  34  17
GhGsGsGiGsGh  313  315  51  20  276  32  12  5
GhGsGsGiGhGsGh  290  73  21  14  247  310  29  40
GiGi  937  52  25  8  2  0  0  0
GiGiGi  870  103  32  16  2  0  1  0
GiGiGiGi  710  231  49  30  3  1  0  0
GiGiGiGiGi  638  304  48  32  1  1  0  0
GiGiGiGiGiGiGiGi  376  540  63  45  0  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  353  503  86  74  5  3  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  319  417  139  144  1  2  1  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  350  260  236  174  1  1  0  2
GiGiGiGiGiGiGiGiGiGi  254  638  67  58  4  2  0  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  566  270  98  86  2  1  0  1


==> anc/IBM_data/ds_a_is_15,_b_is_3,_c_is_14_during_driving_b.txt <==
## Columns = 0 count, 1 count
{}  1004  20
Gh  988  36
GsGh  972  52
GhGsGh  983  41
GhGs  976  48
GhGsGs  969  55
GhGh  993  31
GhGhGsGh  945  79
GhGsGsGh  940  84
GhGsGhGsGh  951  73
GhGsGsGsGh  944  80
GhGsGsGhGsGh  926  98
Gs  990  34
GsGsGh  971  53
GsGhGsGh  954  70
GhGsGsGs  958  66
GhGsGsGsGsGh  949  75
GhGsGsGsGhGsGh  943  81
GhGhGh  971  53
GhGhGhGsGh  947  77
GhGsGhGh  951  73
GhGsGhGhGsGh  963  61
GhGsGsGhGh  947  77
GhGsGsGhGhGsGh  930  94
Gi  986  38
GiGh  985  39
GiGsGh  966  58
GiGhGsGh  974  50
GhGi  969  55
GhGiGh  970  54
GhGiGsGh  968  56
GhGiGhGsGh  947  77
GhGsGi  964  60
GhGsGiGh  945  79
GhGsGiGsGh  948  76
GhGsGiGhGsGh  936  88
GhGsGsGi  971  53
GhGsGsGiGh  950  74
GhGsGsGiGsGh  936  88
GhGsGsGiGhGsGh  920  104
GiGi  991  33
GiGiGi  975  49
GiGiGiGi  945  79
GiGiGiGiGi  944  80
GiGiGiGiGiGiGiGi  916  108
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  864  160
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  739  285
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  612  412
GiGiGiGiGiGiGiGiGiGi  898  126
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  839  185


==> anc/IBM_data/ds_a_is_15,_b_is_3,_c_is_14_during_driving_c.txt <==
## Columns = 0 count, 1 count
{}  1018  6
Gh  992  32
GsGh  961  63
GhGsGh  850  174
GhGs  937  87
GhGsGs  868  156
GhGh  935  89
GhGhGsGh  782  242
GhGsGsGh  769  255
GhGsGhGsGh  665  359
GhGsGsGsGh  695  329
GhGsGsGhGsGh  591  433
Gs  994  30
GsGsGh  870  154
GsGhGsGh  741  283
GhGsGsGs  760  264
GhGsGsGsGsGh  625  399
GhGsGsGsGhGsGh  544  480
GhGhGh  854  170
GhGhGhGsGh  682  342
GhGsGhGh  771  253
GhGsGhGhGsGh  581  443
GhGsGsGhGh  658  366
GhGsGsGhGhGsGh  652  372
Gi  997  27
GiGh  945  79
GiGsGh  891  133
GiGhGsGh  764  260
GhGi  937  87
GhGiGh  825  199
GhGiGsGh  749  275
GhGiGhGsGh  671  353
GhGsGi  841  183
GhGsGiGh  781  243
GhGsGiGsGh  674  350
GhGsGiGhGsGh  614  410
GhGsGsGi  750  274
GhGsGsGiGh  690  334
GhGsGsGiGsGh  652  372
GhGsGsGiGhGsGh  587  437
GiGi  964  60
GiGiGi  905  119
GiGiGiGi  762  262
GiGiGiGiGi  687  337
GiGiGiGiGiGiGiGi  439  585
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  444  580
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  460  564
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  587  437
GiGiGiGiGiGiGiGiGiGi  325  699
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  666  358


==> anc/IBM_data/ds_a_is_15,_b_is_6,_c_is_11_after_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1018  6
Gh  534  490
GsGh  555  469
GhGsGh  560  464
GhGs  549  475
GhGsGs  545  479
GhGh  1022  2
GhGhGsGh  568  456
GhGsGsGh  70  954
GhGsGhGsGh  1020  4
GhGsGsGsGh  545  479
GhGsGsGhGsGh  550  474
Gs  1021  3
GsGsGh  561  463
GsGhGsGh  537  487
GhGsGsGs  557  467
GhGsGsGsGsGh  1020  4
GhGsGsGsGhGsGh  69  955
GhGhGh  551  473
GhGhGhGsGh  554  470
GhGsGhGh  539  485
GhGsGhGhGsGh  68  956
GhGsGsGhGh  529  495
GhGsGsGhGhGsGh  550  474
Gi  1022  2
GiGh  538  486
GiGsGh  558  466
GiGhGsGh  555  469
GhGi  555  469
GhGiGh  1018  6
GhGiGsGh  548  476
GhGiGhGsGh  565  459
GhGsGi  569  455
GhGsGiGh  522  502
GhGsGiGsGh  72  952
GhGsGiGhGsGh  1017  7
GhGsGsGi  538  486
GhGsGsGiGh  78  946
GhGsGsGiGsGh  524  500
GhGsGsGiGhGsGh  558  466
GiGi  1018  6
GiGiGi  1021  3
GiGiGiGi  1018  6
GiGiGiGiGi  1018  6
GiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1018  6
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4


==> anc/IBM_data/ds_a_is_15,_b_is_6,_c_is_11_after_driving_all.txt <==
## Columns = 0000000000000000 count, 0000100000000000 count, 0000000001000000 count, 0000100001000000 count, 1000000000000000 count, 1000100000000000 count, 1000000001000000 count, 1000100001000000 count
{}  995  2  21  0  6  0  0  0
Gh  526  0  8  0  477  1  12  0
GsGh  536  3  16  0  462  0  7  0
GhGsGh  546  0  14  0  449  3  12  0
GhGs  533  4  12  0  457  0  18  0
GhGsGs  531  0  14  0  468  3  8  0
GhGh  1008  0  14  0  2  0  0  0
GhGhGsGh  549  1  18  0  444  0  12  0
GhGsGsGh  68  0  2  0  941  0  13  0
GhGsGhGsGh  998  2  20  0  4  0  0  0
GhGsGsGsGh  533  2  10  0  465  1  13  0
GhGsGsGhGsGh  537  0  13  0  460  0  14  0
Gs  1003  4  14  0  3  0  0  0
GsGsGh  550  0  11  0  455  0  8  0
GsGhGsGh  521  1  15  0  476  2  9  0
GhGsGsGs  539  0  18  0  461  0  6  0
GhGsGsGsGsGh  988  1  31  0  4  0  0  0
GhGsGsGsGhGsGh  68  0  1  0  935  2  18  0
GhGhGh  536  2  13  0  465  0  8  0
GhGhGhGsGh  541  2  11  0  457  0  13  0
GhGsGhGh  528  3  8  0  474  2  9  0
GhGsGhGhGsGh  64  0  4  0  942  0  14  0
GhGsGsGhGh  519  0  10  0  489  0  6  0
GhGsGsGhGhGsGh  538  0  12  0  461  2  11  0
Gi  995  2  25  0  2  0  0  0
GiGh  525  3  10  0  476  2  8  0
GiGsGh  547  1  10  0  458  0  8  0
GiGhGsGh  542  0  13  0  461  1  7  0
GhGi  537  1  17  0  455  2  12  0
GhGiGh  993  1  24  0  6  0  0  0
GhGiGsGh  540  1  7  0  466  1  9  0
GhGiGhGsGh  551  1  13  0  451  0  8  0
GhGsGi  558  0  11  0  444  1  10  0
GhGsGiGh  508  2  12  0  492  0  10  0
GhGsGiGsGh  71  0  1  0  928  0  24  0
GhGsGiGhGsGh  995  2  20  0  7  0  0  0
GhGsGsGi  527  1  10  0  472  0  14  0
GhGsGsGiGh  76  0  2  0  934  2  10  0
GhGsGsGiGsGh  514  0  10  0  490  0  10  0
GhGsGsGiGhGsGh  542  1  15  0  453  0  13  0
GiGi  989  4  25  0  6  0  0  0
GiGiGi  996  3  22  0  2  0  1  0
GiGiGiGi  989  3  26  0  6  0  0  0
GiGiGiGiGi  993  1  24  0  6  0  0  0
GiGiGiGiGiGiGiGi  1001  3  18  0  2  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1001  0  20  0  3  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  992  2  24  0  6  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1006  2  14  0  1  1  0  0
GiGiGiGiGiGiGiGiGiGi  1003  2  15  0  4  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  992  3  25  0  4  0  0  0


==> anc/IBM_data/ds_a_is_15,_b_is_6,_c_is_11_after_driving_b.txt <==
## Columns = 0 count, 1 count
{}  1003  21
Gh  1004  20
GsGh  1001  23
GhGsGh  998  26
GhGs  994  30
GhGsGs  1002  22
GhGh  1010  14
GhGhGsGh  994  30
GhGsGsGh  1009  15
GhGsGhGsGh  1004  20
GhGsGsGsGh  1001  23
GhGsGsGhGsGh  997  27
Gs  1010  14
GsGsGh  1005  19
GsGhGsGh  1000  24
GhGsGsGs  1000  24
GhGsGsGsGsGh  993  31
GhGsGsGsGhGsGh  1005  19
GhGhGh  1003  21
GhGhGhGsGh  1000  24
GhGsGhGh  1007  17
GhGsGhGhGsGh  1006  18
GhGsGsGhGh  1008  16
GhGsGsGhGhGsGh  1001  23
Gi  999  25
GiGh  1006  18
GiGsGh  1006  18
GiGhGsGh  1004  20
GhGi  995  29
GhGiGh  1000  24
GhGiGsGh  1008  16
GhGiGhGsGh  1003  21
GhGsGi  1003  21
GhGsGiGh  1002  22
GhGsGiGsGh  999  25
GhGsGiGhGsGh  1004  20
GhGsGsGi  1000  24
GhGsGsGiGh  1012  12
GhGsGsGiGsGh  1004  20
GhGsGsGiGhGsGh  996  28
GiGi  999  25
GiGiGi  1001  23
GiGiGiGi  998  26
GiGiGiGiGi  1000  24
GiGiGiGiGiGiGiGi  1006  18
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1004  20
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1000  24
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1010  14
GiGiGiGiGiGiGiGiGiGi  1009  15
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  999  25


==> anc/IBM_data/ds_a_is_15,_b_is_6,_c_is_11_after_driving_c.txt <==
## Columns = 0 count, 1 count
{}  1022  2
Gh  1023  1
GsGh  1021  3
GhGsGh  1021  3
GhGs  1020  4
GhGsGs  1021  3
GhGh  1024  0
GhGhGsGh  1023  1
GhGsGsGh  1024  0
GhGsGhGsGh  1022  2
GhGsGsGsGh  1021  3
GhGsGsGhGsGh  1024  0
Gs  1020  4
GsGsGh  1024  0
GsGhGsGh  1021  3
GhGsGsGs  1024  0
GhGsGsGsGsGh  1023  1
GhGsGsGsGhGsGh  1022  2
GhGhGh  1022  2
GhGhGhGsGh  1022  2
GhGsGhGh  1019  5
GhGsGhGhGsGh  1024  0
GhGsGsGhGh  1024  0
GhGsGsGhGhGsGh  1022  2
Gi  1022  2
GiGh  1019  5
GiGsGh  1023  1
GiGhGsGh  1023  1
GhGi  1021  3
GhGiGh  1023  1
GhGiGsGh  1022  2
GhGiGhGsGh  1023  1
GhGsGi  1023  1
GhGsGiGh  1022  2
GhGsGiGsGh  1024  0
GhGsGiGhGsGh  1022  2
GhGsGsGi  1023  1
GhGsGsGiGh  1022  2
GhGsGsGiGsGh  1024  0
GhGsGsGiGhGsGh  1023  1
GiGi  1020  4
GiGiGi  1021  3
GiGiGiGi  1021  3
GiGiGiGiGi  1023  1
GiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1024  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3


==> anc/IBM_data/ds_a_is_15,_b_is_6,_c_is_11_before_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1022  2
Gh  564  460
GsGh  557  467
GhGsGh  570  454
GhGs  530  494
GhGsGs  530  494
GhGh  1019  5
GhGhGsGh  568  456
GhGsGsGh  64  960
GhGsGhGsGh  1021  3
GhGsGsGsGh  536  488
GhGsGsGhGsGh  513  511
Gs  1021  3
GsGsGh  522  502
GsGhGsGh  563  461
GhGsGsGs  563  461
GhGsGsGsGsGh  1019  5
GhGsGsGsGhGsGh  93  931
GhGhGh  510  514
GhGhGhGsGh  512  512
GhGsGhGh  544  480
GhGsGhGhGsGh  76  948
GhGsGsGhGh  545  479
GhGsGsGhGhGsGh  549  475
Gi  1020  4
GiGh  569  455
GiGsGh  559  465
GiGhGsGh  518  506
GhGi  531  493
GhGiGh  1017  7
GhGiGsGh  551  473
GhGiGhGsGh  575  449
GhGsGi  549  475
GhGsGiGh  541  483
GhGsGiGsGh  66  958
GhGsGiGhGsGh  1019  5
GhGsGsGi  553  471
GhGsGsGiGh  71  953
GhGsGsGiGsGh  560  464
GhGsGsGiGhGsGh  546  478
GiGi  1018  6
GiGiGi  1019  5
GiGiGiGi  1022  2
GiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1023  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1023  1
GiGiGiGiGiGiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4


==> anc/IBM_data/ds_a_is_15,_b_is_6,_c_is_11_before_driving_all.txt <==
## Columns = 0000000000000000 count, 0000100000000000 count, 0000000001000000 count, 0000100001000000 count, 1000000000000000 count, 1000100000000000 count, 1000000001000000 count, 1000100001000000 count
{}  996  1  25  0  2  0  0  0
Gh  557  0  7  0  452  1  7  0
GsGh  545  0  12  0  459  1  7  0
GhGsGh  559  1  10  0  446  0  8  0
GhGs  520  3  7  0  484  0  10  0
GhGsGs  517  1  12  0  486  0  8  0
GhGh  999  1  19  0  5  0  0  0
GhGhGsGh  551  0  16  1  439  0  17  0
GhGsGsGh  61  1  2  0  933  1  25  1
GhGsGhGsGh  1010  0  11  0  3  0  0  0
GhGsGsGsGh  528  1  7  0  475  1  12  0
GhGsGsGhGsGh  499  0  14  0  505  0  6  0
Gs  999  3  19  0  3  0  0  0
GsGsGh  514  0  8  0  493  2  7  0
GsGhGsGh  550  1  12  0  448  1  12  0
GhGsGsGs  551  2  10  0  453  0  8  0
GhGsGsGsGsGh  1003  0  16  0  5  0  0  0
GhGsGsGsGhGsGh  92  1  0  0  910  1  20  0
GhGhGh  504  1  5  0  500  0  14  0
GhGhGhGsGh  506  0  6  0  504  0  8  0
GhGsGhGh  534  2  8  0  472  0  8  0
GhGsGhGhGsGh  75  0  1  0  932  0  16  0
GhGsGsGhGh  533  1  11  0  472  1  6  0
GhGsGsGhGhGsGh  543  1  5  0  461  1  13  0
Gi  997  2  21  0  4  0  0  0
GiGh  557  2  10  0  451  0  4  0
GiGsGh  552  0  7  0  460  0  5  0
GiGhGsGh  504  0  14  0  493  1  12  0
GhGi  520  0  11  0  479  0  14  0
GhGiGh  998  0  19  0  7  0  0  0
GhGiGsGh  540  1  10  0  467  1  5  0
GhGiGhGsGh  565  0  10  0  438  2  9  0
GhGsGi  541  0  8  0  465  2  8  0
GhGsGiGh  535  1  5  0  477  1  5  0
GhGsGiGsGh  64  0  2  0  941  1  16  0
GhGsGiGhGsGh  989  1  29  0  5  0  0  0
GhGsGsGi  537  1  15  0  459  0  12  0
GhGsGsGiGh  70  0  1  0  936  0  17  0
GhGsGsGiGsGh  554  0  6  0  454  0  10  0
GhGsGsGiGhGsGh  537  0  9  0  469  0  9  0
GiGi  1001  0  17  0  6  0  0  0
GiGiGi  1006  1  12  0  5  0  0  0
GiGiGiGi  1001  2  19  0  2  0  0  0
GiGiGiGiGi  1005  3  12  0  4  0  0  0
GiGiGiGiGiGiGiGi  1007  0  15  0  2  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1011  1  9  0  3  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1006  1  16  0  1  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1003  0  20  0  1  0  0  0
GiGiGiGiGiGiGiGiGiGi  1002  0  17  0  5  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1005  0  15  0  4  0  0  0


==> anc/IBM_data/ds_a_is_15,_b_is_6,_c_is_11_before_driving_b.txt <==
## Columns = 0 count, 1 count
{}  999  25
Gh  1010  14
GsGh  1005  19
GhGsGh  1006  18
GhGs  1007  17
GhGsGs  1004  20
GhGh  1005  19
GhGhGsGh  990  34
GhGsGsGh  996  28
GhGsGhGsGh  1013  11
GhGsGsGsGh  1005  19
GhGsGsGhGsGh  1004  20
Gs  1005  19
GsGsGh  1009  15
GsGhGsGh  1000  24
GhGsGsGs  1006  18
GhGsGsGsGsGh  1008  16
GhGsGsGsGhGsGh  1004  20
GhGhGh  1005  19
GhGhGhGsGh  1010  14
GhGsGhGh  1008  16
GhGsGhGhGsGh  1007  17
GhGsGsGhGh  1007  17
GhGsGsGhGhGsGh  1006  18
Gi  1003  21
GiGh  1010  14
GiGsGh  1012  12
GiGhGsGh  998  26
GhGi  999  25
GhGiGh  1005  19
GhGiGsGh  1009  15
GhGiGhGsGh  1005  19
GhGsGi  1008  16
GhGsGiGh  1014  10
GhGsGiGsGh  1006  18
GhGsGiGhGsGh  995  29
GhGsGsGi  997  27
GhGsGsGiGh  1006  18
GhGsGsGiGsGh  1008  16
GhGsGsGiGhGsGh  1006  18
GiGi  1007  17
GiGiGi  1012  12
GiGiGiGi  1005  19
GiGiGiGiGi  1012  12
GiGiGiGiGiGiGiGi  1009  15
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1015  9
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1008  16
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1004  20
GiGiGiGiGiGiGiGiGiGi  1007  17
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1009  15


==> anc/IBM_data/ds_a_is_15,_b_is_6,_c_is_11_before_driving_c.txt <==
## Columns = 0 count, 1 count
{}  1023  1
Gh  1023  1
GsGh  1023  1
GhGsGh  1023  1
GhGs  1021  3
GhGsGs  1023  1
GhGh  1023  1
GhGhGsGh  1023  1
GhGsGsGh  1021  3
GhGsGhGsGh  1024  0
GhGsGsGsGh  1022  2
GhGsGsGhGsGh  1024  0
Gs  1021  3
GsGsGh  1022  2
GsGhGsGh  1022  2
GhGsGsGs  1022  2
GhGsGsGsGsGh  1024  0
GhGsGsGsGhGsGh  1022  2
GhGhGh  1023  1
GhGhGhGsGh  1024  0
GhGsGhGh  1022  2
GhGsGhGhGsGh  1024  0
GhGsGsGhGh  1022  2
GhGsGsGhGhGsGh  1022  2
Gi  1022  2
GiGh  1022  2
GiGsGh  1024  0
GiGhGsGh  1023  1
GhGi  1024  0
GhGiGh  1024  0
GhGiGsGh  1022  2
GhGiGhGsGh  1022  2
GhGsGi  1022  2
GhGsGiGh  1022  2
GhGsGiGsGh  1023  1
GhGsGiGhGsGh  1023  1
GhGsGsGi  1023  1
GhGsGsGiGh  1024  0
GhGsGsGiGsGh  1024  0
GhGsGsGiGhGsGh  1024  0
GiGi  1024  0
GiGiGi  1023  1
GiGiGiGi  1022  2
GiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGi  1024  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1023  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1023  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1024  0
GiGiGiGiGiGiGiGiGiGi  1024  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1024  0


==> anc/IBM_data/ds_a_is_15,_b_is_6,_c_is_11_during_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1020  4
Gh  558  466
GsGh  563  461
GhGsGh  548  476
GhGs  559  465
GhGsGs  549  475
GhGh  1020  4
GhGhGsGh  551  473
GhGsGsGh  78  946
GhGsGhGsGh  998  26
GhGsGsGsGh  536  488
GhGsGsGhGsGh  560  464
Gs  1017  7
GsGsGh  562  462
GsGhGsGh  533  491
GhGsGsGs  587  437
GhGsGsGsGsGh  989  35
GhGsGsGsGhGsGh  112  912
GhGhGh  543  481
GhGhGhGsGh  551  473
GhGsGhGh  560  464
GhGsGhGhGsGh  99  925
GhGsGsGhGh  562  462
GhGsGsGhGhGsGh  513  511
Gi  1020  4
GiGh  561  463
GiGsGh  544  480
GiGhGsGh  559  465
GhGi  559  465
GhGiGh  1013  11
GhGiGsGh  550  474
GhGiGhGsGh  532  492
GhGsGi  567  457
GhGsGiGh  556  468
GhGsGiGsGh  89  935
GhGsGiGhGsGh  1003  21
GhGsGsGi  551  473
GhGsGsGiGh  99  925
GhGsGsGiGsGh  553  471
GhGsGsGiGhGsGh  551  473
GiGi  1022  2
GiGiGi  1019  5
GiGiGiGi  1020  4
GiGiGiGiGi  1018  6
GiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1018  6
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1017  7
GiGiGiGiGiGiGiGiGiGi  1024  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1018  6


==> anc/IBM_data/ds_a_is_15,_b_is_6,_c_is_11_during_driving_all.txt <==
## Columns = 0000000000000000 count, 0000100000000000 count, 0000000001000000 count, 0000100001000000 count, 1000000000000000 count, 1000100000000000 count, 1000000001000000 count, 1000100001000000 count
{}  996  0  24  0  4  0  0  0
Gh  547  2  7  2  456  2  4  4
GsGh  530  13  16  4  437  3  17  4
GhGsGh  514  12  14  8  452  9  11  4
GhGs  526  10  18  5  445  7  10  3
GhGsGs  514  10  20  5  447  14  6  8
GhGh  974  18  21  7  3  0  1  0
GhGhGsGh  509  20  17  5  429  23  14  7
GhGsGsGh  68  4  3  3  855  38  32  21
GhGsGhGsGh  894  48  35  21  22  1  3  0
GhGsGsGsGh  476  36  11  13  428  30  17  13
GhGsGsGhGsGh  487  39  20  14  404  31  20  9
Gs  994  5  13  5  7  0  0  0
GsGsGh  519  16  18  9  434  6  17  5
GsGhGsGh  489  20  20  4  461  10  14  6
GhGsGsGs  531  30  21  5  407  11  14  5
GhGsGsGsGsGh  860  55  53  21  27  5  1  2
GhGsGsGsGhGsGh  90  15  4  3  740  94  48  30
GhGhGh  509  15  14  5  451  13  13  4
GhGhGhGsGh  495  30  22  4  412  31  18  12
GhGsGhGh  530  17  10  3  429  14  16  5
GhGsGhGhGsGh  85  9  4  1  772  90  37  26
GhGsGsGhGh  496  34  21  11  406  28  18  10
GhGsGsGhGhGsGh  430  52  17  14  431  51  19  10
Gi  992  5  16  7  3  1  0  0
GiGh  531  12  17  1  442  6  12  3
GiGsGh  512  10  16  6  444  10  16  10
GiGhGsGh  508  21  22  8  430  18  11  6
GhGi  542  6  8  3  441  4  18  2
GhGiGh  927  33  37  16  10  0  0  1
GhGiGsGh  509  21  15  5  439  20  11  4
GhGiGhGsGh  461  40  16  15  429  33  18  12
GhGsGi  530  17  16  4  431  12  11  3
GhGsGiGh  514  17  20  5  440  10  11  7
GhGsGiGsGh  81  6  2  0  831  56  34  14
GhGsGiGhGsGh  878  66  39  20  17  1  2  1
GhGsGsGi  489  22  28  12  430  17  15  11
GhGsGsGiGh  90  5  3  1  833  43  34  15
GhGsGsGiGsGh  476  39  27  11  406  35  19  11
GhGsGsGiGhGsGh  450  65  26  10  407  39  19  8
GiGi  976  12  25  9  2  0  0  0
GiGiGi  955  21  32  11  4  1  0  0
GiGiGiGi  927  38  40  15  4  0  0  0
GiGiGiGiGi  905  55  35  23  6  0  0  0
GiGiGiGiGiGiGiGi  805  134  44  38  3  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  537  354  81  48  2  2  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  228  561  121  108  2  4  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  457  207  190  163  4  1  1  1
GiGiGiGiGiGiGiGiGiGi  743  182  69  30  0  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  388  467  91  72  3  1  2  0


==> anc/IBM_data/ds_a_is_15,_b_is_6,_c_is_11_during_driving_b.txt <==
## Columns = 0 count, 1 count
{}  1000  24
Gh  1007  17
GsGh  983  41
GhGsGh  987  37
GhGs  988  36
GhGsGs  985  39
GhGh  995  29
GhGhGsGh  981  43
GhGsGsGh  965  59
GhGsGhGsGh  965  59
GhGsGsGsGh  970  54
GhGsGsGhGsGh  961  63
Gs  1006  18
GsGsGh  975  49
GsGhGsGh  980  44
GhGsGsGs  979  45
GhGsGsGsGsGh  947  77
GhGsGsGsGhGsGh  939  85
GhGhGh  988  36
GhGhGhGsGh  968  56
GhGsGhGh  990  34
GhGsGhGhGsGh  956  68
GhGsGsGhGh  964  60
GhGsGsGhGhGsGh  964  60
Gi  1001  23
GiGh  991  33
GiGsGh  976  48
GiGhGsGh  977  47
GhGi  993  31
GhGiGh  970  54
GhGiGsGh  989  35
GhGiGhGsGh  963  61
GhGsGi  990  34
GhGsGiGh  981  43
GhGsGiGsGh  974  50
GhGsGiGhGsGh  962  62
GhGsGsGi  958  66
GhGsGsGiGh  971  53
GhGsGsGiGsGh  956  68
GhGsGsGiGhGsGh  961  63
GiGi  990  34
GiGiGi  981  43
GiGiGiGi  969  55
GiGiGiGiGi  966  58
GiGiGiGiGiGiGiGi  942  82
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  895  129
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  795  229
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  669  355
GiGiGiGiGiGiGiGiGiGi  925  99
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  859  165


==> anc/IBM_data/ds_a_is_15,_b_is_6,_c_is_11_during_driving_c.txt <==
## Columns = 0 count, 1 count
{}  1024  0
Gh  1014  10
GsGh  1000  24
GhGsGh  991  33
GhGs  999  25
GhGsGs  987  37
GhGh  999  25
GhGhGsGh  969  55
GhGsGsGh  958  66
GhGsGhGsGh  954  70
GhGsGsGsGh  932  92
GhGsGsGhGsGh  931  93
Gs  1014  10
GsGsGh  988  36
GsGhGsGh  984  40
GhGsGsGs  973  51
GhGsGsGsGsGh  941  83
GhGsGsGsGhGsGh  882  142
GhGhGh  987  37
GhGhGhGsGh  947  77
GhGsGhGh  985  39
GhGsGhGhGsGh  898  126
GhGsGsGhGh  941  83
GhGsGsGhGhGsGh  897  127
Gi  1011  13
GiGh  1002  22
GiGsGh  988  36
GiGhGsGh  971  53
GhGi  1009  15
GhGiGh  974  50
GhGiGsGh  974  50
GhGiGhGsGh  924  100
GhGsGi  988  36
GhGsGiGh  985  39
GhGsGiGsGh  948  76
GhGsGiGhGsGh  936  88
GhGsGsGi  962  62
GhGsGsGiGh  960  64
GhGsGsGiGsGh  928  96
GhGsGsGiGhGsGh  902  122
GiGi  1003  21
GiGiGi  991  33
GiGiGiGi  971  53
GiGiGiGiGi  946  78
GiGiGiGiGiGiGiGi  852  172
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  620  404
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  351  673
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  652  372
GiGiGiGiGiGiGiGiGiGi  812  212
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  484  540


==> anc/IBM_data/ds_a_is_15,_b_is_7,_c_is_10_after_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1014  10
Gh  534  490
GsGh  566  458
GhGsGh  547  477
GhGs  534  490
GhGsGs  583  441
GhGh  1022  2
GhGhGsGh  554  470
GhGsGsGh  77  947
GhGsGhGsGh  1021  3
GhGsGsGsGh  560  464
GhGsGsGhGsGh  508  516
Gs  1019  5
GsGsGh  564  460
GsGhGsGh  554  470
GhGsGsGs  529  495
GhGsGsGsGsGh  1019  5
GhGsGsGsGhGsGh  86  938
GhGhGh  561  463
GhGhGhGsGh  519  505
GhGsGhGh  547  477
GhGsGhGhGsGh  90  934
GhGsGsGhGh  561  463
GhGsGsGhGhGsGh  533  491
Gi  1017  7
GiGh  550  474
GiGsGh  571  453
GiGhGsGh  558  466
GhGi  507  517
GhGiGh  1019  5
GhGiGsGh  573  451
GhGiGhGsGh  564  460
GhGsGi  550  474
GhGsGiGh  558  466
GhGsGiGsGh  88  936
GhGsGiGhGsGh  1012  12
GhGsGsGi  556  468
GhGsGsGiGh  76  948
GhGsGsGiGsGh  541  483
GhGsGsGiGhGsGh  558  466
GiGi  1020  4
GiGiGi  1020  4
GiGiGiGi  1018  6
GiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1017  7
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1016  8
GiGiGiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1018  6


==> anc/IBM_data/ds_a_is_15,_b_is_7,_c_is_10_after_driving_all.txt <==
## Columns = 0000000000000000 count, 0000010000000000 count, 0000000010000000 count, 0000010010000000 count, 1000000000000000 count, 1000010000000000 count, 1000000010000000 count, 1000010010000000 count
{}  977  18  19  0  10  0  0  0
Gh  520  6  8  0  472  9  9  0
GsGh  541  8  16  1  437  7  14  0
GhGsGh  524  13  10  0  457  5  15  0
GhGs  517  9  8  0  472  9  9  0
GhGsGs  555  10  18  0  426  6  9  0
GhGh  979  24  19  0  2  0  0  0
GhGhGsGh  537  6  11  0  452  8  10  0
GhGsGsGh  73  2  2  0  915  14  18  0
GhGsGhGsGh  978  22  21  0  2  1  0  0
GhGsGsGsGh  543  11  6  0  450  6  8  0
GhGsGsGhGsGh  496  8  4  0  501  3  12  0
Gs  976  21  22  0  5  0  0  0
GsGsGh  549  7  8  0  447  4  9  0
GsGhGsGh  538  12  3  1  449  9  12  0
GhGsGsGs  509  13  7  0  476  10  9  0
GhGsGsGsGsGh  984  7  26  2  4  1  0  0
GhGsGsGsGhGsGh  84  1  1  0  910  10  15  3
GhGhGh  536  10  15  0  448  5  10  0
GhGhGhGsGh  493  14  12  0  484  7  13  1
GhGsGhGh  533  6  8  0  463  6  8  0
GhGsGhGhGsGh  89  1  0  0  899  19  15  1
GhGsGsGhGh  539  11  11  0  441  9  13  0
GhGsGsGhGhGsGh  509  8  16  0  476  9  6  0
Gi  981  15  19  2  6  1  0  0
GiGh  528  6  16  0  455  8  11  0
GiGsGh  543  7  21  0  436  4  12  1
GiGhGsGh  537  13  8  0  443  11  12  0
GhGi  489  6  12  0  499  9  9  0
GhGiGh  993  11  15  0  5  0  0  0
GhGiGsGh  558  8  7  0  438  5  8  0
GhGiGhGsGh  537  12  15  0  440  10  10  0
GhGsGi  529  6  15  0  460  7  7  0
GhGsGiGh  539  12  7  0  456  3  7  0
GhGsGiGsGh  85  1  2  0  906  11  19  0
GhGsGiGhGsGh  970  19  23  0  11  1  0  0
GhGsGsGi  533  10  13  0  446  14  7  1
GhGsGsGiGh  75  0  1  0  912  16  19  1
GhGsGsGiGsGh  525  6  10  0  471  5  7  0
GhGsGsGiGhGsGh  539  7  12  0  446  8  12  0
GiGi  991  11  18  0  4  0  0  0
GiGiGi  984  14  22  0  4  0  0  0
GiGiGiGi  973  21  23  1  6  0  0  0
GiGiGiGiGi  992  13  14  0  5  0  0  0
GiGiGiGiGiGiGiGi  986  19  16  0  3  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  987  14  19  0  4  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  982  20  15  0  7  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  979  16  21  0  8  0  0  0
GiGiGiGiGiGiGiGiGiGi  985  20  16  1  1  1  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  994  11  13  0  6  0  0  0


==> anc/IBM_data/ds_a_is_15,_b_is_7,_c_is_10_after_driving_b.txt <==
## Columns = 0 count, 1 count
{}  1005  19
Gh  1007  17
GsGh  993  31
GhGsGh  999  25
GhGs  1007  17
GhGsGs  997  27
GhGh  1005  19
GhGhGsGh  1003  21
GhGsGsGh  1004  20
GhGsGhGsGh  1003  21
GhGsGsGsGh  1010  14
GhGsGsGhGsGh  1008  16
Gs  1002  22
GsGsGh  1007  17
GsGhGsGh  1008  16
GhGsGsGs  1008  16
GhGsGsGsGsGh  996  28
GhGsGsGsGhGsGh  1005  19
GhGhGh  999  25
GhGhGhGsGh  998  26
GhGsGhGh  1008  16
GhGsGhGhGsGh  1008  16
GhGsGsGhGh  1000  24
GhGsGsGhGhGsGh  1002  22
Gi  1003  21
GiGh  997  27
GiGsGh  990  34
GiGhGsGh  1004  20
GhGi  1003  21
GhGiGh  1009  15
GhGiGsGh  1009  15
GhGiGhGsGh  999  25
GhGsGi  1002  22
GhGsGiGh  1010  14
GhGsGiGsGh  1003  21
GhGsGiGhGsGh  1001  23
GhGsGsGi  1003  21
GhGsGsGiGh  1003  21
GhGsGsGiGsGh  1007  17
GhGsGsGiGhGsGh  1000  24
GiGi  1006  18
GiGiGi  1002  22
GiGiGiGi  1000  24
GiGiGiGiGi  1010  14
GiGiGiGiGiGiGiGi  1008  16
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1005  19
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1009  15
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1003  21
GiGiGiGiGiGiGiGiGiGi  1007  17
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1011  13


==> anc/IBM_data/ds_a_is_15,_b_is_7,_c_is_10_after_driving_c.txt <==
## Columns = 0 count, 1 count
{}  1006  18
Gh  1009  15
GsGh  1008  16
GhGsGh  1006  18
GhGs  1006  18
GhGsGs  1008  16
GhGh  1000  24
GhGhGsGh  1010  14
GhGsGsGh  1008  16
GhGsGhGsGh  1001  23
GhGsGsGsGh  1007  17
GhGsGsGhGsGh  1013  11
Gs  1003  21
GsGsGh  1013  11
GsGhGsGh  1002  22
GhGsGsGs  1001  23
GhGsGsGsGsGh  1014  10
GhGsGsGsGhGsGh  1010  14
GhGhGh  1009  15
GhGhGhGsGh  1002  22
GhGsGhGh  1012  12
GhGsGhGhGsGh  1003  21
GhGsGsGhGh  1004  20
GhGsGsGhGhGsGh  1007  17
Gi  1006  18
GiGh  1010  14
GiGsGh  1012  12
GiGhGsGh  1000  24
GhGi  1009  15
GhGiGh  1013  11
GhGiGsGh  1011  13
GhGiGhGsGh  1002  22
GhGsGi  1011  13
GhGsGiGh  1009  15
GhGsGiGsGh  1012  12
GhGsGiGhGsGh  1004  20
GhGsGsGi  999  25
GhGsGsGiGh  1007  17
GhGsGsGiGsGh  1013  11
GhGsGsGiGhGsGh  1009  15
GiGi  1013  11
GiGiGi  1010  14
GiGiGiGi  1002  22
GiGiGiGiGi  1011  13
GiGiGiGiGiGiGiGi  1005  19
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1010  14
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1004  20
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1008  16
GiGiGiGiGiGiGiGiGiGi  1002  22
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1013  11


==> anc/IBM_data/ds_a_is_15,_b_is_7,_c_is_10_before_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1023  1
Gh  536  488
GsGh  530  494
GhGsGh  553  471
GhGs  553  471
GhGsGs  530  494
GhGh  1020  4
GhGhGsGh  548  476
GhGsGsGh  73  951
GhGsGhGsGh  1014  10
GhGsGsGsGh  553  471
GhGsGsGhGsGh  542  482
Gs  1020  4
GsGsGh  540  484
GsGhGsGh  561  463
GhGsGsGs  580  444
GhGsGsGsGsGh  1018  6
GhGsGsGsGhGsGh  75  949
GhGhGh  555  469
GhGhGhGsGh  533  491
GhGsGhGh  530  494
GhGsGhGhGsGh  78  946
GhGsGsGhGh  519  505
GhGsGsGhGhGsGh  567  457
Gi  1020  4
GiGh  558  466
GiGsGh  526  498
GiGhGsGh  535  489
GhGi  541  483
GhGiGh  1015  9
GhGiGsGh  548  476
GhGiGhGsGh  581  443
GhGsGi  552  472
GhGsGiGh  543  481
GhGsGiGsGh  75  949
GhGsGiGhGsGh  1019  5
GhGsGsGi  544  480
GhGsGsGiGh  70  954
GhGsGsGiGsGh  545  479
GhGsGsGiGhGsGh  560  464
GiGi  1020  4
GiGiGi  1020  4
GiGiGiGi  1020  4
GiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1017  7
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1018  6
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1018  6
GiGiGiGiGiGiGiGiGiGi  1018  6
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1019  5


==> anc/IBM_data/ds_a_is_15,_b_is_7,_c_is_10_before_driving_all.txt <==
## Columns = 0000000000000000 count, 0000010000000000 count, 0000000010000000 count, 0000010010000000 count, 1000000000000000 count, 1000010000000000 count, 1000000010000000 count, 1000010010000000 count
{}  985  27  9  2  1  0  0  0
Gh  518  14  4  0  465  15  7  1
GsGh  512  14  4  0  474  12  8  0
GhGsGh  536  10  7  0  457  10  4  0
GhGs  536  13  4  0  450  16  5  0
GhGsGs  508  17  5  0  475  13  6  0
GhGh  983  25  11  1  4  0  0  0
GhGhGsGh  533  12  3  0  453  18  5  0
GhGsGsGh  66  3  4  0  926  18  7  0
GhGsGhGsGh  971  34  9  0  9  1  0  0
GhGsGsGsGh  533  13  7  0  446  15  9  1
GhGsGsGhGsGh  524  15  3  0  467  10  5  0
Gs  970  26  20  4  3  1  0  0
GsGsGh  523  11  6  0  476  7  1  0
GsGhGsGh  534  18  9  0  448  11  4  0
GhGsGsGs  562  16  2  0  423  14  7  0
GhGsGsGsGsGh  984  26  8  0  6  0  0  0
GhGsGsGsGhGsGh  74  0  1  0  922  20  6  1
GhGhGh  538  13  4  0  454  11  4  0
GhGhGhGsGh  509  22  1  1  474  10  7  0
GhGsGhGh  504  17  8  1  477  11  5  1
GhGsGhGhGsGh  74  3  1  0  921  16  9  0
GhGsGsGhGh  497  12  10  0  483  17  5  0
GhGsGsGhGhGsGh  547  12  8  0  437  14  6  0
Gi  986  21  12  1  4  0  0  0
GiGh  540  14  4  0  450  9  7  0
GiGsGh  503  11  11  1  472  16  10  0
GiGhGsGh  515  16  4  0  478  8  3  0
GhGi  520  12  9  0  460  18  5  0
GhGiGh  980  27  8  0  8  1  0  0
GhGiGsGh  529  12  7  0  457  11  8  0
GhGiGhGsGh  561  11  9  0  428  13  2  0
GhGsGi  535  15  2  0  456  14  2  0
GhGsGiGh  524  12  7  0  466  9  6  0
GhGsGiGsGh  73  1  1  0  909  35  5  0
GhGsGiGhGsGh  980  28  11  0  5  0  0  0
GhGsGsGi  528  13  3  0  457  15  8  0
GhGsGsGiGh  65  4  1  0  923  20  11  0
GhGsGsGiGsGh  523  10  10  2  456  15  8  0
GhGsGsGiGhGsGh  543  11  6  0  450  10  4  0
GiGi  980  20  20  0  3  1  0  0
GiGiGi  986  19  15  0  4  0  0  0
GiGiGiGi  982  22  15  1  4  0  0  0
GiGiGiGiGi  984  29  7  1  3  0  0  0
GiGiGiGiGiGiGiGi  987  21  11  0  5  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  985  23  9  0  6  1  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  976  28  14  0  6  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  981  28  9  0  6  0  0  0
GiGiGiGiGiGiGiGiGiGi  964  39  14  1  6  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  974  29  16  0  5  0  0  0


==> anc/IBM_data/ds_a_is_15,_b_is_7,_c_is_10_before_driving_b.txt <==
## Columns = 0 count, 1 count
{}  1013  11
Gh  1012  12
GsGh  1012  12
GhGsGh  1013  11
GhGs  1015  9
GhGsGs  1013  11
GhGh  1012  12
GhGhGsGh  1016  8
GhGsGsGh  1013  11
GhGsGhGsGh  1015  9
GhGsGsGsGh  1007  17
GhGsGsGhGsGh  1016  8
Gs  1000  24
GsGsGh  1017  7
GsGhGsGh  1011  13
GhGsGsGs  1015  9
GhGsGsGsGsGh  1016  8
GhGsGsGsGhGsGh  1016  8
GhGhGh  1016  8
GhGhGhGsGh  1015  9
GhGsGhGh  1009  15
GhGsGhGhGsGh  1014  10
GhGsGsGhGh  1009  15
GhGsGsGhGhGsGh  1010  14
Gi  1011  13
GiGh  1013  11
GiGsGh  1002  22
GiGhGsGh  1017  7
GhGi  1010  14
GhGiGh  1016  8
GhGiGsGh  1009  15
GhGiGhGsGh  1013  11
GhGsGi  1020  4
GhGsGiGh  1011  13
GhGsGiGsGh  1018  6
GhGsGiGhGsGh  1013  11
GhGsGsGi  1013  11
GhGsGsGiGh  1012  12
GhGsGsGiGsGh  1004  20
GhGsGsGiGhGsGh  1014  10
GiGi  1004  20
GiGiGi  1009  15
GiGiGiGi  1008  16
GiGiGiGiGi  1016  8
GiGiGiGiGiGiGiGi  1013  11
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1015  9
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1010  14
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1015  9
GiGiGiGiGiGiGiGiGiGi  1009  15
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1008  16


==> anc/IBM_data/ds_a_is_15,_b_is_7,_c_is_10_before_driving_c.txt <==
## Columns = 0 count, 1 count
{}  995  29
Gh  994  30
GsGh  998  26
GhGsGh  1004  20
GhGs  995  29
GhGsGs  994  30
GhGh  998  26
GhGhGsGh  994  30
GhGsGsGh  1003  21
GhGsGhGsGh  989  35
GhGsGsGsGh  995  29
GhGsGsGhGsGh  999  25
Gs  993  31
GsGsGh  1006  18
GsGhGsGh  995  29
GhGsGsGs  994  30
GhGsGsGsGsGh  998  26
GhGsGsGsGhGsGh  1003  21
GhGhGh  1000  24
GhGhGhGsGh  991  33
GhGsGhGh  994  30
GhGsGhGhGsGh  1005  19
GhGsGsGhGh  995  29
GhGsGsGhGhGsGh  998  26
Gi  1002  22
GiGh  1001  23
GiGsGh  996  28
GiGhGsGh  1000  24
GhGi  994  30
GhGiGh  996  28
GhGiGsGh  1001  23
GhGiGhGsGh  1000  24
GhGsGi  995  29
GhGsGiGh  1003  21
GhGsGiGsGh  988  36
GhGsGiGhGsGh  996  28
GhGsGsGi  996  28
GhGsGsGiGh  1000  24
GhGsGsGiGsGh  997  27
GhGsGsGiGhGsGh  1003  21
GiGi  1003  21
GiGiGi  1005  19
GiGiGiGi  1001  23
GiGiGiGiGi  994  30
GiGiGiGiGiGiGiGi  1003  21
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1000  24
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  996  28
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  996  28
GiGiGiGiGiGiGiGiGiGi  984  40
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  995  29


==> anc/IBM_data/ds_a_is_15,_b_is_7,_c_is_10_during_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1020  4
Gh  554  470
GsGh  554  470
GhGsGh  559  465
GhGs  576  448
GhGsGs  561  463
GhGh  1012  12
GhGhGsGh  545  479
GhGsGsGh  96  928
GhGsGhGsGh  995  29
GhGsGsGsGh  549  475
GhGsGsGhGsGh  568  456
Gs  1020  4
GsGsGh  549  475
GsGhGsGh  523  501
GhGsGsGs  616  408
GhGsGsGsGsGh  996  28
GhGsGsGsGhGsGh  105  919
GhGhGh  542  482
GhGhGhGsGh  570  454
GhGsGhGh  523  501
GhGsGhGhGsGh  111  913
GhGsGsGhGh  582  442
GhGsGsGhGhGsGh  569  455
Gi  1016  8
GiGh  530  494
GiGsGh  542  482
GiGhGsGh  552  472
GhGi  575  449
GhGiGh  1011  13
GhGiGsGh  562  462
GhGiGhGsGh  553  471
GhGsGi  560  464
GhGsGiGh  517  507
GhGsGiGsGh  108  916
GhGsGiGhGsGh  989  35
GhGsGsGi  575  449
GhGsGsGiGh  100  924
GhGsGsGiGsGh  529  495
GhGsGsGiGhGsGh  545  479
GiGi  1022  2
GiGiGi  1022  2
GiGiGiGi  1020  4
GiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1017  7
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1018  6
GiGiGiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1016  8


==> anc/IBM_data/ds_a_is_15,_b_is_7,_c_is_10_during_driving_all.txt <==
## Columns = 0000000000000000 count, 0000010000000000 count, 0000000010000000 count, 0000010010000000 count, 1000000000000000 count, 1000010000000000 count, 1000000010000000 count, 1000010010000000 count
{}  971  20  27  2  4  0  0  0
Gh  522  16  11  5  433  15  15  7
GsGh  493  32  23  6  420  20  17  13
GhGsGh  468  44  27  20  394  27  30  14
GhGs  523  22  24  7  403  22  19  4
GhGsGs  484  37  22  18  397  25  24  17
GhGh  905  47  42  18  12  0  0  0
GhGhGsGh  440  56  31  18  375  54  34  16
GhGsGsGh  72  11  8  5  754  90  47  37
GhGsGhGsGh  785  110  67  33  21  7  1  0
GhGsGsGsGh  424  67  35  23  382  53  26  14
GhGsGsGhGsGh  392  95  45  36  333  63  36  24
Gs  954  29  22  15  4  0  0  0
GsGsGh  475  38  26  10  402  39  18  16
GsGhGsGh  427  50  27  19  412  49  22  18
GhGsGsGs  502  61  30  23  325  37  30  16
GhGsGsGsGsGh  697  159  84  56  17  7  3  1
GhGsGsGsGhGsGh  72  17  6  10  619  182  71  47
GhGhGh  475  25  22  20  420  21  25  16
GhGhGhGsGh  443  73  33  21  346  53  28  27
GhGsGhGh  421  56  28  18  422  38  24  17
GhGsGhGhGsGh  78  18  10  5  640  148  85  40
GhGsGsGhGh  459  71  22  30  338  56  34  14
GhGsGsGhGhGsGh  370  109  45  45  289  87  47  32
Gi  938  35  31  12  8  0  0  0
GiGh  488  22  14  6  443  27  19  5
GiGsGh  468  30  26  18  409  36  25  12
GiGhGsGh  450  52  34  16  386  50  21  15
GhGi  518  25  20  12  413  20  13  3
GhGiGh  853  92  40  26  12  1  0  0
GhGiGsGh  447  67  32  16  382  41  18  21
GhGiGhGsGh  424  69  34  26  359  66  27  19
GhGsGi  492  30  22  16  389  41  24  10
GhGsGiGh  415  49  28  25  411  46  31  19
GhGsGiGsGh  85  12  5  6  695  123  62  36
GhGsGiGhGsGh  696  150  86  57  20  10  3  2
GhGsGsGi  450  65  37  23  381  43  20  5
GhGsGsGiGh  66  17  10  7  706  117  49  52
GhGsGsGiGsGh  360  91  46  32  347  85  38  25
GhGsGsGiGhGsGh  364  93  53  35  307  88  52  32
GiGi  931  34  36  21  1  1  0  0
GiGiGi  866  77  49  30  2  0  0  0
GiGiGiGi  806  108  71  35  4  0  0  0
GiGiGiGiGi  770  131  71  49  2  0  0  1
GiGiGiGiGiGiGiGi  633  221  105  61  3  1  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  348  362  188  122  0  1  1  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  350  215  269  183  4  1  1  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  298  242  249  229  3  1  1  1
GiGiGiGiGiGiGiGiGiGi  525  272  129  94  2  0  1  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  290  345  229  152  3  3  0  2


==> anc/IBM_data/ds_a_is_15,_b_is_7,_c_is_10_during_driving_b.txt <==
## Columns = 0 count, 1 count
{}  995  29
Gh  986  38
GsGh  965  59
GhGsGh  933  91
GhGs  970  54
GhGsGs  943  81
GhGh  964  60
GhGhGsGh  925  99
GhGsGsGh  927  97
GhGsGhGsGh  923  101
GhGsGsGsGh  926  98
GhGsGsGhGsGh  883  141
Gs  987  37
GsGsGh  954  70
GsGhGsGh  938  86
GhGsGsGs  925  99
GhGsGsGsGsGh  880  144
GhGsGsGsGhGsGh  890  134
GhGhGh  941  83
GhGhGhGsGh  915  109
GhGsGhGh  937  87
GhGsGhGhGsGh  884  140
GhGsGsGhGh  924  100
GhGsGsGhGhGsGh  855  169
Gi  981  43
GiGh  980  44
GiGsGh  943  81
GiGhGsGh  938  86
GhGi  976  48
GhGiGh  958  66
GhGiGsGh  937  87
GhGiGhGsGh  918  106
GhGsGi  952  72
GhGsGiGh  921  103
GhGsGiGsGh  915  109
GhGsGiGhGsGh  876  148
GhGsGsGi  939  85
GhGsGsGiGh  906  118
GhGsGsGiGsGh  883  141
GhGsGsGiGhGsGh  852  172
GiGi  967  57
GiGiGi  945  79
GiGiGiGi  918  106
GiGiGiGiGi  903  121
GiGiGiGiGiGiGiGi  858  166
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  711  313
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  570  454
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  544  480
GiGiGiGiGiGiGiGiGiGi  799  225
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  641  383


==> anc/IBM_data/ds_a_is_15,_b_is_7,_c_is_10_during_driving_c.txt <==
## Columns = 0 count, 1 count
{}  1002  22
Gh  981  43
GsGh  953  71
GhGsGh  919  105
GhGs  969  55
GhGsGs  927  97
GhGh  959  65
GhGhGsGh  880  144
GhGsGsGh  881  143
GhGsGhGsGh  874  150
GhGsGsGsGh  867  157
GhGsGsGhGsGh  806  218
Gs  980  44
GsGsGh  921  103
GsGhGsGh  888  136
GhGsGsGs  887  137
GhGsGsGsGsGh  801  223
GhGsGsGsGhGsGh  768  256
GhGhGh  942  82
GhGhGhGsGh  850  174
GhGsGhGh  895  129
GhGsGhGhGsGh  813  211
GhGsGsGhGh  853  171
GhGsGsGhGhGsGh  751  273
Gi  977  47
GiGh  964  60
GiGsGh  928  96
GiGhGsGh  891  133
GhGi  964  60
GhGiGh  905  119
GhGiGsGh  879  145
GhGiGhGsGh  844  180
GhGsGi  927  97
GhGsGiGh  885  139
GhGsGiGsGh  847  177
GhGsGiGhGsGh  805  219
GhGsGsGi  888  136
GhGsGsGiGh  831  193
GhGsGsGiGsGh  791  233
GhGsGsGiGhGsGh  776  248
GiGi  968  56
GiGiGi  917  107
GiGiGiGi  881  143
GiGiGiGiGi  843  181
GiGiGiGiGiGiGiGi  741  283
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  537  487
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  624  400
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  551  473
GiGiGiGiGiGiGiGiGiGi  657  367
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  522  502


==> anc/IBM_data/ds_a_is_15,_b_is_9,_c_is_8_after_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1018  6
Gh  541  483
GsGh  559  465
GhGsGh  568  456
GhGs  566  458
GhGsGs  556  468
GhGh  1020  4
GhGhGsGh  541  483
GhGsGsGh  93  931
GhGsGhGsGh  1018  6
GhGsGsGsGh  525  499
GhGsGsGhGsGh  541  483
Gs  1019  5
GsGsGh  529  495
GsGhGsGh  570  454
GhGsGsGs  548  476
GhGsGsGsGsGh  1017  7
GhGsGsGsGhGsGh  79  945
GhGhGh  561  463
GhGhGhGsGh  545  479
GhGsGhGh  567  457
GhGsGhGhGsGh  81  943
GhGsGsGhGh  531  493
GhGsGsGhGhGsGh  543  481
Gi  1018  6
GiGh  550  474
GiGsGh  573  451
GiGhGsGh  568  456
GhGi  526  498
GhGiGh  1018  6
GhGiGsGh  546  478
GhGiGhGsGh  554  470
GhGsGi  535  489
GhGsGiGh  546  478
GhGsGiGsGh  75  949
GhGsGiGhGsGh  1014  10
GhGsGsGi  539  485
GhGsGsGiGh  74  950
GhGsGsGiGsGh  549  475
GhGsGsGiGhGsGh  533  491
GiGi  1019  5
GiGiGi  1023  1
GiGiGiGi  1018  6
GiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1015  9
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1017  7
GiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3


==> anc/IBM_data/ds_a_is_15,_b_is_9,_c_is_8_after_driving_all.txt <==
## Columns = 0000000000000000 count, 0000000100000000 count, 0000001000000000 count, 0000001100000000 count, 1000000000000000 count, 1000000100000000 count, 1000001000000000 count, 1000001100000000 count
{}  969  42  6  1  6  0  0  0
Gh  519  19  3  0  467  13  2  1
GsGh  535  23  1  0  447  17  1  0
GhGsGh  551  12  4  1  446  10  0  0
GhGs  547  16  3  0  440  17  1  0
GhGsGs  525  29  2  0  457  8  3  0
GhGh  979  40  0  1  4  0  0  0
GhGhGsGh  523  16  2  0  463  18  2  0
GhGsGsGh  88  5  0  0  897  32  2  0
GhGsGhGsGh  983  32  2  1  5  1  0  0
GhGsGsGsGh  502  20  3  0  483  14  2  0
GhGsGsGhGsGh  513  25  2  1  462  21  0  0
Gs  987  29  3  0  5  0  0  0
GsGsGh  506  22  1  0  483  12  0  0
GsGhGsGh  540  28  2  0  440  14  0  0
GhGsGsGs  528  19  1  0  462  14  0  0
GhGsGsGsGsGh  977  36  4  0  7  0  0  0
GhGsGsGsGhGsGh  76  3  0  0  908  34  3  0
GhGhGh  547  13  1  0  449  13  1  0
GhGhGhGsGh  521  21  3  0  467  9  3  0
GhGsGhGh  551  15  1  0  432  19  5  1
GhGsGhGhGsGh  77  3  1  0  913  25  4  1
GhGsGsGhGh  502  29  0  0  467  26  0  0
GhGsGsGhGhGsGh  522  20  1  0  464  17  0  0
Gi  977  40  1  0  6  0  0  0
GiGh  528  17  5  0  453  20  1  0
GiGsGh  549  23  1  0  437  14  0  0
GiGhGsGh  546  19  3  0  445  8  3  0
GhGi  506  19  1  0  482  14  2  0
GhGiGh  989  28  1  0  6  0  0  0
GhGiGsGh  519  24  3  0  457  20  1  0
GhGiGhGsGh  541  11  2  0  453  17  0  0
GhGsGi  513  20  2  0  467  22  0  0
GhGsGiGh  533  11  1  1  464  14  0  0
GhGsGiGsGh  73  2  0  0  916  32  1  0
GhGsGiGhGsGh  979  31  3  1  9  1  0  0
GhGsGsGi  522  17  0  0  464  20  1  0
GhGsGsGiGh  72  2  0  0  917  30  3  0
GhGsGsGiGsGh  539  10  0  0  457  16  2  0
GhGsGsGiGhGsGh  518  13  2  0  470  19  2  0
GiGi  978  41  0  0  5  0  0  0
GiGiGi  995  26  2  0  1  0  0  0
GiGiGiGi  982  33  3  0  6  0  0  0
GiGiGiGiGi  992  28  0  0  4  0  0  0
GiGiGiGiGiGiGiGi  973  44  2  0  5  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  979  36  5  0  4  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  987  26  2  0  8  1  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  980  34  3  0  7  0  0  0
GiGiGiGiGiGiGiGiGiGi  982  37  2  0  3  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  997  20  4  0  3  0  0  0


==> anc/IBM_data/ds_a_is_15,_b_is_9,_c_is_8_after_driving_b.txt <==
## Columns = 0 count, 1 count
{}  1017  7
Gh  1018  6
GsGh  1022  2
GhGsGh  1019  5
GhGs  1020  4
GhGsGs  1019  5
GhGh  1023  1
GhGhGsGh  1020  4
GhGsGsGh  1022  2
GhGsGhGsGh  1021  3
GhGsGsGsGh  1019  5
GhGsGsGhGsGh  1021  3
Gs  1021  3
GsGsGh  1023  1
GsGhGsGh  1022  2
GhGsGsGs  1023  1
GhGsGsGsGsGh  1020  4
GhGsGsGsGhGsGh  1021  3
GhGhGh  1022  2
GhGhGhGsGh  1018  6
GhGsGhGh  1017  7
GhGsGhGhGsGh  1018  6
GhGsGsGhGh  1024  0
GhGsGsGhGhGsGh  1023  1
Gi  1023  1
GiGh  1018  6
GiGsGh  1023  1
GiGhGsGh  1018  6
GhGi  1021  3
GhGiGh  1023  1
GhGiGsGh  1020  4
GhGiGhGsGh  1022  2
GhGsGi  1022  2
GhGsGiGh  1022  2
GhGsGiGsGh  1023  1
GhGsGiGhGsGh  1020  4
GhGsGsGi  1023  1
GhGsGsGiGh  1021  3
GhGsGsGiGsGh  1022  2
GhGsGsGiGhGsGh  1020  4
GiGi  1024  0
GiGiGi  1022  2
GiGiGiGi  1021  3
GiGiGiGiGi  1024  0
GiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4


==> anc/IBM_data/ds_a_is_15,_b_is_9,_c_is_8_after_driving_c.txt <==
## Columns = 0 count, 1 count
{}  981  43
Gh  991  33
GsGh  984  40
GhGsGh  1001  23
GhGs  991  33
GhGsGs  987  37
GhGh  983  41
GhGhGsGh  990  34
GhGsGsGh  987  37
GhGsGhGsGh  990  34
GhGsGsGsGh  990  34
GhGsGsGhGsGh  977  47
Gs  995  29
GsGsGh  990  34
GsGhGsGh  982  42
GhGsGsGs  991  33
GhGsGsGsGsGh  988  36
GhGsGsGsGhGsGh  987  37
GhGhGh  998  26
GhGhGhGsGh  994  30
GhGsGhGh  989  35
GhGsGhGhGsGh  995  29
GhGsGsGhGh  969  55
GhGsGsGhGhGsGh  987  37
Gi  984  40
GiGh  987  37
GiGsGh  987  37
GiGhGsGh  997  27
GhGi  991  33
GhGiGh  996  28
GhGiGsGh  980  44
GhGiGhGsGh  996  28
GhGsGi  982  42
GhGsGiGh  998  26
GhGsGiGsGh  990  34
GhGsGiGhGsGh  991  33
GhGsGsGi  987  37
GhGsGsGiGh  992  32
GhGsGsGiGsGh  998  26
GhGsGsGiGhGsGh  992  32
GiGi  983  41
GiGiGi  998  26
GiGiGiGi  991  33
GiGiGiGiGi  996  28
GiGiGiGiGiGiGiGi  980  44
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  988  36
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  997  27
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  990  34
GiGiGiGiGiGiGiGiGiGi  987  37
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1004  20


==> anc/IBM_data/ds_a_is_15,_b_is_9,_c_is_8_before_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1016  8
Gh  529  495
GsGh  538  486
GhGsGh  555  469
GhGs  560  464
GhGsGs  542  482
GhGh  1018  6
GhGhGsGh  539  485
GhGsGsGh  65  959
GhGsGhGsGh  1017  7
GhGsGsGsGh  557  467
GhGsGsGhGsGh  537  487
Gs  1019  5
GsGsGh  563  461
GsGhGsGh  562  462
GhGsGsGs  544  480
GhGsGsGsGsGh  1018  6
GhGsGsGsGhGsGh  66  958
GhGhGh  538  486
GhGhGhGsGh  529  495
GhGsGhGh  558  466
GhGsGhGhGsGh  80  944
GhGsGsGhGh  551  473
GhGsGsGhGhGsGh  559  465
Gi  1018  6
GiGh  567  457
GiGsGh  529  495
GiGhGsGh  573  451
GhGi  541  483
GhGiGh  1017  7
GhGiGsGh  581  443
GhGiGhGsGh  552  472
GhGsGi  569  455
GhGsGiGh  543  481
GhGsGiGsGh  74  950
GhGsGiGhGsGh  1020  4
GhGsGsGi  562  462
GhGsGsGiGh  73  951
GhGsGsGiGsGh  533  491
GhGsGsGiGhGsGh  538  486
GiGi  1022  2
GiGiGi  1021  3
GiGiGiGi  1020  4
GiGiGiGiGi  1017  7
GiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1018  6
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGiGiGi  1016  8
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4


==> anc/IBM_data/ds_a_is_15,_b_is_9,_c_is_8_before_driving_all.txt <==
## Columns = 0000000000000000 count, 0000000100000000 count, 0000001000000000 count, 0000001100000000 count, 1000000000000000 count, 1000000100000000 count, 1000001000000000 count, 1000001100000000 count
{}  996  18  2  0  8  0  0  0
Gh  517  11  1  0  481  10  4  0
GsGh  526  11  1  0  468  15  3  0
GhGsGh  537  16  2  0  460  9  0  0
GhGs  544  14  2  0  448  15  1  0
GhGsGs  525  14  3  0  474  8  0  0
GhGh  990  26  2  0  6  0  0  0
GhGhGsGh  524  13  2  0  477  6  2  0
GhGsGsGh  62  3  0  0  929  27  3  0
GhGsGhGsGh  996  19  2  0  7  0  0  0
GhGsGsGsGh  547  6  4  0  460  7  0  0
GhGsGsGhGsGh  527  8  2  0  479  5  3  0
Gs  987  30  2  0  5  0  0  0
GsGsGh  555  7  1  0  453  6  1  1
GsGhGsGh  551  11  0  0  447  13  1  1
GhGsGsGs  536  8  0  0  472  4  4  0
GhGsGsGsGsGh  994  20  4  0  6  0  0  0
GhGsGsGsGhGsGh  65  1  0  0  943  14  1  0
GhGhGh  528  7  3  0  464  21  1  0
GhGhGhGsGh  518  7  4  0  481  13  1  0
GhGsGhGh  542  16  0  0  453  13  0  0
GhGsGhGhGsGh  79  1  0  0  919  22  3  0
GhGsGsGhGh  533  16  1  1  465  8  0  0
GhGsGsGhGhGsGh  549  8  2  0  456  9  0  0
Gi  999  18  1  0  6  0  0  0
GiGh  559  5  3  0  451  5  1  0
GiGsGh  518  8  3  0  484  9  2  0
GiGhGsGh  556  16  1  0  438  10  3  0
GhGi  527  11  3  0  470  11  2  0
GhGiGh  982  30  5  0  7  0  0  0
GhGiGsGh  568  12  0  1  429  14  0  0
GhGiGhGsGh  543  7  2  0  458  12  2  0
GhGsGi  554  12  3  0  444  8  3  0
GhGsGiGh  530  12  1  0  473  7  1  0
GhGsGiGsGh  73  1  0  0  926  22  2  0
GhGsGiGhGsGh  1003  15  2  0  3  1  0  0
GhGsGsGi  545  15  2  0  448  12  2  0
GhGsGsGiGh  71  2  0  0  928  19  4  0
GhGsGsGiGsGh  518  12  3  0  479  12  0  0
GhGsGsGiGhGsGh  523  13  2  0  475  11  0  0
GiGi  997  20  5  0  2  0  0  0
GiGiGi  999  18  4  0  3  0  0  0
GiGiGiGi  986  31  3  0  4  0  0  0
GiGiGiGiGi  1007  5  5  0  7  0  0  0
GiGiGiGiGiGiGiGi  996  22  2  0  4  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  997  17  4  0  6  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  984  33  2  1  3  1  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  992  25  2  0  5  0  0  0
GiGiGiGiGiGiGiGiGiGi  990  23  3  0  8  0  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1000  19  1  0  4  0  0  0


==> anc/IBM_data/ds_a_is_15,_b_is_9,_c_is_8_before_driving_b.txt <==
## Columns = 0 count, 1 count
{}  1022  2
Gh  1019  5
GsGh  1020  4
GhGsGh  1022  2
GhGs  1021  3
GhGsGs  1021  3
GhGh  1022  2
GhGhGsGh  1020  4
GhGsGsGh  1021  3
GhGsGhGsGh  1022  2
GhGsGsGsGh  1020  4
GhGsGsGhGsGh  1019  5
Gs  1022  2
GsGsGh  1021  3
GsGhGsGh  1022  2
GhGsGsGs  1020  4
GhGsGsGsGsGh  1020  4
GhGsGsGsGhGsGh  1023  1
GhGhGh  1020  4
GhGhGhGsGh  1019  5
GhGsGhGh  1024  0
GhGsGhGhGsGh  1021  3
GhGsGsGhGh  1022  2
GhGsGsGhGhGsGh  1022  2
Gi  1023  1
GiGh  1020  4
GiGsGh  1019  5
GiGhGsGh  1020  4
GhGi  1019  5
GhGiGh  1019  5
GhGiGsGh  1023  1
GhGiGhGsGh  1020  4
GhGsGi  1018  6
GhGsGiGh  1022  2
GhGsGiGsGh  1022  2
GhGsGiGhGsGh  1022  2
GhGsGsGi  1020  4
GhGsGsGiGh  1020  4
GhGsGsGiGsGh  1021  3
GhGsGsGiGhGsGh  1022  2
GiGi  1019  5
GiGiGi  1020  4
GiGiGiGi  1021  3
GiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1020  4
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1022  2
GiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1023  1


==> anc/IBM_data/ds_a_is_15,_b_is_9,_c_is_8_before_driving_c.txt <==
## Columns = 0 count, 1 count
{}  1006  18
Gh  1003  21
GsGh  998  26
GhGsGh  999  25
GhGs  995  29
GhGsGs  1002  22
GhGh  998  26
GhGhGsGh  1005  19
GhGsGsGh  994  30
GhGsGhGsGh  1005  19
GhGsGsGsGh  1011  13
GhGsGsGhGsGh  1011  13
Gs  994  30
GsGsGh  1010  14
GsGhGsGh  999  25
GhGsGsGs  1012  12
GhGsGsGsGsGh  1004  20
GhGsGsGsGhGsGh  1009  15
GhGhGh  996  28
GhGhGhGsGh  1004  20
GhGsGhGh  995  29
GhGsGhGhGsGh  1001  23
GhGsGsGhGh  999  25
GhGsGsGhGhGsGh  1007  17
Gi  1006  18
GiGh  1014  10
GiGsGh  1007  17
GiGhGsGh  998  26
GhGi  1002  22
GhGiGh  994  30
GhGiGsGh  997  27
GhGiGhGsGh  1005  19
GhGsGi  1004  20
GhGsGiGh  1005  19
GhGsGiGsGh  1001  23
GhGsGiGhGsGh  1008  16
GhGsGsGi  997  27
GhGsGsGiGh  1003  21
GhGsGsGiGsGh  1000  24
GhGsGsGiGhGsGh  1000  24
GiGi  1004  20
GiGiGi  1006  18
GiGiGiGi  993  31
GiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGi  1002  22
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1007  17
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  989  35
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  999  25
GiGiGiGiGiGiGiGiGiGi  1001  23
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1005  19


==> anc/IBM_data/ds_a_is_15,_b_is_9,_c_is_8_during_driving_a.txt <==
## Columns = 0 count, 1 count
{}  1016  8
Gh  553  471
GsGh  559  465
GhGsGh  540  484
GhGs  574  450
GhGsGs  556  468
GhGh  1014  10
GhGhGsGh  561  463
GhGsGsGh  87  937
GhGsGhGsGh  996  28
GhGsGsGsGh  555  469
GhGsGsGhGsGh  576  448
Gs  1021  3
GsGsGh  516  508
GsGhGsGh  556  468
GhGsGsGs  596  428
GhGsGsGsGsGh  994  30
GhGsGsGsGhGsGh  108  916
GhGhGh  579  445
GhGhGhGsGh  500  524
GhGsGhGh  569  455
GhGsGhGhGsGh  100  924
GhGsGsGhGh  612  412
GhGsGsGhGhGsGh  502  522
Gi  1019  5
GiGh  537  487
GiGsGh  559  465
GiGhGsGh  536  488
GhGi  531  493
GhGiGh  1016  8
GhGiGsGh  583  441
GhGiGhGsGh  545  479
GhGsGi  569  455
GhGsGiGh  551  473
GhGsGiGsGh  101  923
GhGsGiGhGsGh  996  28
GhGsGsGi  568  456
GhGsGsGiGh  114  910
GhGsGsGiGsGh  523  501
GhGsGsGiGhGsGh  543  481
GiGi  1019  5
GiGiGi  1020  4
GiGiGiGi  1021  3
GiGiGiGiGi  1019  5
GiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3
GiGiGiGiGiGiGiGiGiGi  1017  7
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  1021  3


==> anc/IBM_data/ds_a_is_15,_b_is_9,_c_is_8_during_driving_all.txt <==
## Columns = 0000000000000000 count, 0000000100000000 count, 0000001000000000 count, 0000001100000000 count, 1000000000000000 count, 1000000100000000 count, 1000001000000000 count, 1000001100000000 count
{}  969  42  5  0  8  0  0  0
Gh  526  22  1  4  452  12  3  4
GsGh  519  26  11  3  424  32  6  3
GhGsGh  507  24  4  5  451  24  8  1
GhGs  523  39  8  4  421  27  1  1
GhGsGs  504  33  12  7  433  25  6  4
GhGh  938  61  8  7  10  0  0  0
GhGhGsGh  502  36  12  11  414  35  8  6
GhGsGsGh  77  7  1  2  853  57  14  13
GhGsGhGsGh  873  89  19  15  27  1  0  0
GhGsGsGsGh  487  41  12  15  421  31  7  10
GhGsGsGhGsGh  513  31  15  17  394  39  10  5
Gs  956  50  9  6  3  0  0  0
GsGsGh  468  28  9  11  469  27  7  5
GsGhGsGh  494  42  11  9  409  37  11  11
GhGsGsGs  533  39  13  11  381  32  7  8
GhGsGsGsGsGh  864  87  24  19  24  3  1  2
GhGsGsGsGhGsGh  90  12  5  1  783  85  25  23
GhGhGh  534  34  5  6  409  29  4  3
GhGhGhGsGh  445  38  6  11  461  42  12  9
GhGsGhGh  506  36  13  14  406  26  11  12
GhGsGhGhGsGh  87  9  3  1  788  86  28  22
GhGsGsGhGh  547  45  8  12  362  31  10  9
GhGsGsGhGhGsGh  417  61  14  10  420  64  17  21
Gi  959  51  0  9  4  1  0  0
GiGh  504  22  7  4  462  19  4  2
GiGsGh  504  39  6  10  423  29  6  7
GiGhGsGh  473  36  12  15  431  41  7  9
GhGi  494  28  7  2  454  28  4  7
GhGiGh  932  59  14  11  6  1  0  1
GhGiGsGh  514  45  13  11  394  24  16  7
GhGiGhGsGh  498  29  6  12  426  34  10  9
GhGsGi  518  35  9  7  412  28  7  8
GhGsGiGh  486  45  8  12  426  28  8  11
GhGsGiGsGh  89  10  2  0  812  71  25  15
GhGsGiGhGsGh  854  90  31  21  24  3  0  1
GhGsGsGi  520  29  9  10  403  27  19  7
GhGsGsGiGh  99  10  2  3  801  64  18  27
GhGsGsGiGsGh  453  45  15  10  424  48  13  16
GhGsGsGiGhGsGh  444  61  19  19  401  47  15  18
GiGi  941  62  5  11  4  1  0  0
GiGiGi  931  64  10  15  4  0  0  0
GiGiGiGi  912  71  20  18  2  0  1  0
GiGiGiGiGi  897  82  18  22  5  0  0  0
GiGiGiGiGiGiGiGi  792  145  45  39  2  0  0  1
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  606  243  96  76  2  0  1  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  342  373  134  172  0  3  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  327  304  213  177  2  1  0  0
GiGiGiGiGiGiGiGiGiGi  781  141  46  49  5  2  0  0
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  520  271  121  109  2  1  0  0


==> anc/IBM_data/ds_a_is_15,_b_is_9,_c_is_8_during_driving_b.txt <==
## Columns = 0 count, 1 count
{}  1019  5
Gh  1012  12
GsGh  1001  23
GhGsGh  1006  18
GhGs  1010  14
GhGsGs  995  29
GhGh  1009  15
GhGhGsGh  987  37
GhGsGsGh  994  30
GhGsGhGsGh  990  34
GhGsGsGsGh  980  44
GhGsGsGhGsGh  977  47
Gs  1009  15
GsGsGh  992  32
GsGhGsGh  982  42
GhGsGsGs  985  39
GhGsGsGsGsGh  978  46
GhGsGsGsGhGsGh  970  54
GhGhGh  1006  18
GhGhGhGsGh  986  38
GhGsGhGh  974  50
GhGsGhGhGsGh  970  54
GhGsGsGhGh  985  39
GhGsGsGhGhGsGh  962  62
Gi  1015  9
GiGh  1007  17
GiGsGh  995  29
GiGhGsGh  981  43
GhGi  1004  20
GhGiGh  998  26
GhGiGsGh  977  47
GhGiGhGsGh  987  37
GhGsGi  993  31
GhGsGiGh  985  39
GhGsGiGsGh  982  42
GhGsGiGhGsGh  971  53
GhGsGsGi  979  45
GhGsGsGiGh  974  50
GhGsGsGiGsGh  970  54
GhGsGsGiGhGsGh  953  71
GiGi  1008  16
GiGiGi  999  25
GiGiGiGi  985  39
GiGiGiGiGi  984  40
GiGiGiGiGiGiGiGi  939  85
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  851  173
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  718  306
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  634  390
GiGiGiGiGiGiGiGiGiGi  929  95
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  794  230


==> anc/IBM_data/ds_a_is_15,_b_is_9,_c_is_8_during_driving_c.txt <==
## Columns = 0 count, 1 count
{}  982  42
Gh  982  42
GsGh  960  64
GhGsGh  970  54
GhGs  953  71
GhGsGs  955  69
GhGh  956  68
GhGhGsGh  936  88
GhGsGsGh  945  79
GhGsGhGsGh  919  105
GhGsGsGsGh  927  97
GhGsGsGhGsGh  932  92
Gs  968  56
GsGsGh  953  71
GsGhGsGh  925  99
GhGsGsGs  934  90
GhGsGsGsGsGh  913  111
GhGsGsGsGhGsGh  903  121
GhGhGh  952  72
GhGhGhGsGh  924  100
GhGsGhGh  936  88
GhGsGhGhGsGh  906  118
GhGsGsGhGh  927  97
GhGsGsGhGhGsGh  868  156
Gi  963  61
GiGh  977  47
GiGsGh  939  85
GiGhGsGh  923  101
GhGi  959  65
GhGiGh  952  72
GhGiGsGh  937  87
GhGiGhGsGh  940  84
GhGsGi  946  78
GhGsGiGh  928  96
GhGsGiGsGh  928  96
GhGsGiGhGsGh  909  115
GhGsGsGi  951  73
GhGsGsGiGh  920  104
GhGsGsGiGsGh  905  119
GhGsGsGiGhGsGh  879  145
GiGi  950  74
GiGiGi  945  79
GiGiGiGi  935  89
GiGiGiGiGi  920  104
GiGiGiGiGiGiGiGi  839  185
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  705  319
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  476  548
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  542  482
GiGiGiGiGiGiGiGiGiGi  832  192
GiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGiGi  643  381


==> anc/Simulated_data/base_gate_set.txt <==

PREP: rho0
LiouvilleVec
0.70710678 0 0 0.70710678

POVM: Mdefault

EFFECT: 0
LiouvilleVec
0.70710678 0 0 0.70710678

EFFECT: 1
LiouvilleVec
0.70710678 0 0 -0.70710678

END POVM

GATE: Gx
LiouvilleMx
      1.00000000               0               0               0
               0      0.99921173      0.03840083     -0.01006453
               0     -0.00900168     -0.02775094     -0.99957434
               0     -0.03866379      0.99887700     -0.02738339


GATE: Gy
LiouvilleMx
      1.00000000               0               0               0
               0     -0.00626979      0.03117969      0.99949413
               0      0.01119110      0.99945337     -0.03110822
               0     -0.99991772      0.01099039     -0.00661530


BASIS: pp 2
GAUGEGROUP: Full


==> anc/Simulated_data/ds_linear_0.txt <==
## Columns = 0 count, 1 count
{}  100  --
Gx  45  55
Gy  41  59
GxGx  --  100
GxGxGx  53  47
GyGyGy  58  42
GxGy  47  53
GxGxGxGx  100  --
GxGyGyGy  41  59
GyGx  52  48
GyGy  --  100
GyGxGx  43  57
GyGxGxGx  41  59
GyGyGyGy  100  --
GxGxGy  51  49
GxGxGxGxGx  39  61
GxGxGyGyGy  47  53
GxGxGxGy  52  48
GxGxGxGxGxGx  --  100
GxGxGxGyGyGy  44  56
GyGyGyGx  49  51
GyGyGyGxGx  59  41
GyGyGyGxGxGx  52  48
GyGyGyGyGyGy  --  100
Gy(Gx)Gy  --  100
Gy(Gx)GxGxGx  50  50
Gy(Gx)GyGyGy  99  1
GxGxGx(Gx)Gy  45  55
GxGxGx(Gx)GxGxGx  66  34
GxGxGx(Gx)GyGyGy  53  47
GyGyGy(Gx)Gy  100  --
GyGyGy(Gx)GxGxGx  46  54
GyGyGy(Gx)GyGyGy  --  100
Gx(Gy)Gx  --  100
Gx(Gy)Gy  57  43
Gx(Gy)GxGx  56  44
Gx(Gy)GxGxGx  100  --
Gx(Gy)GyGyGy  46  54
Gy(Gy)Gx  52  48
Gy(Gy)GxGx  100  --
Gy(Gy)GxGxGx  54  46
Gy(Gy)GyGyGy  49  51
GxGx(Gy)Gx  56  44
GxGx(Gy)Gy  100  --
GxGx(Gy)GxGx  46  54
GxGx(Gy)GxGxGx  57  43
GxGx(Gy)GyGyGy  1  99
GxGxGx(Gy)Gx  99  1
GxGxGx(Gy)Gy  44  56
GxGxGx(Gy)GxGx  45  55
GxGxGx(Gy)GxGxGx  1  99
GxGxGx(Gy)GyGyGy  64  36
GyGyGy(Gy)Gx  59  41
GyGyGy(Gy)GxGx  --  100
GyGyGy(Gy)GxGxGx  56  44
GyGyGy(Gy)GyGyGy  52  48
Gy(Gx)^2Gy  --  100
Gy(Gx)^2GxGxGx  46  54
Gy(Gx)^2GyGyGy  100  --
GxGxGx(Gx)^2Gy  49  51
GxGxGx(Gx)^2GxGxGx  99  1
GxGxGx(Gx)^2GyGyGy  50  50
GyGyGy(Gx)^2Gy  100  --
GyGyGy(Gx)^2GxGxGx  50  50
GyGyGy(Gx)^2GyGyGy  1  99
Gx(Gy)^2Gx  --  100
Gx(Gy)^2GxGx  65  35
Gx(Gy)^2GxGxGx  100  --
Gx(Gy)^2GyGyGy  55  45
GxGx(Gy)^2Gx  45  55
GxGx(Gy)^2GxGx  --  100
GxGx(Gy)^2GxGxGx  60  40
GxGx(Gy)^2GyGyGy  53  47
GxGxGx(Gy)^2Gx  100  --
GxGxGx(Gy)^2GxGx  57  43
GxGxGx(Gy)^2GxGxGx  --  100
GxGxGx(Gy)^2GyGyGy  58  42
GyGyGy(Gy)^2Gx  48  52
GyGyGy(Gy)^2GxGx  59  41
GyGyGy(Gy)^2GxGxGx  52  48
GyGyGy(Gy)^2GyGyGy  100  --
Gy(GxGy)Gx  55  45
Gy(GxGy)Gy  44  56
Gy(GxGy)GxGx  100  --
Gy(GxGy)GxGxGx  48  52
Gy(GxGy)GyGyGy  47  53
GxGxGx(GxGy)Gx  50  50
GxGxGx(GxGy)Gy  --  100
GxGxGx(GxGy)GxGx  51  49
GxGxGx(GxGy)GxGxGx  60  40
GxGxGx(GxGy)GyGyGy  100  --
GyGyGy(GxGy)Gx  49  51
GyGyGy(GxGy)Gy  50  50
GyGyGy(GxGy)GxGx  --  100
GyGyGy(GxGy)GxGxGx  61  39
GyGyGy(GxGy)GyGyGy  51  49
Gy(Gx)^4Gy  --  100
Gy(Gx)^4GxGx  36  64
Gy(Gx)^4GxGxGx  45  55
Gy(Gx)^4GyGyGy  100  --
GxGx(Gx)^4Gy  51  49
GxGx(Gx)^4GxGxGx  46  54
GxGx(Gx)^4GyGyGy  49  51
GxGxGx(Gx)^4Gy  57  43
GxGxGx(Gx)^4GxGxGx  1  99
GxGxGx(Gx)^4GyGyGy  52  48
GyGyGy(Gx)^4Gy  100  --
GyGyGy(Gx)^4GxGx  51  49
GyGyGy(Gx)^4GxGxGx  35  65
GyGyGy(Gx)^4GyGyGy  --  100
Gx(Gy)^4Gx  --  100
Gx(Gy)^4GxGx  57  43
Gx(Gy)^4GxGxGx  100  --
Gx(Gy)^4GyGyGy  58  42
GxGx(Gy)^4Gx  45  55
GxGx(Gy)^4GxGx  99  1
GxGx(Gy)^4GxGxGx  47  53
GxGx(Gy)^4GyGyGy  37  63
GxGxGx(Gy)^4Gx  100  --
GxGxGx(Gy)^4GxGx  49  51
GxGxGx(Gy)^4GxGxGx  1  99
GxGxGx(Gy)^4GyGyGy  44  56
GyGyGy(Gy)^4Gx  54  46
GyGyGy(Gy)^4GxGx  46  54
GyGyGy(Gy)^4GxGxGx  59  41
GyGyGy(Gy)^4GyGyGy  --  100
(GxGy)^2  67  33
(GxGy)^2Gx  58  42
(GxGy)^2Gy  100  --
(GxGy)^2GxGx  53  47
(GxGy)^2GxGxGx  55  45
(GxGy)^2GyGyGy  --  100
Gx(GxGy)^2  100  --
Gx(GxGy)^2Gx  40  60
Gx(GxGy)^2Gy  49  51
Gx(GxGy)^2GxGx  --  100
Gx(GxGy)^2GxGxGx  54  46
Gx(GxGy)^2GyGyGy  63  37
Gy(GxGy)^2  60  40
Gy(GxGy)^2Gx  100  --
Gy(GxGy)^2Gy  48  52
Gy(GxGy)^2GxGx  44  56
Gy(GxGy)^2GxGxGx  --  100
Gy(GxGy)^2GyGyGy  49  51
GxGx(GxGy)^2  44  56
GxGx(GxGy)^2Gx  47  53
GxGx(GxGy)^2Gy  1  99
GxGx(GxGy)^2GxGx  54  46
GxGx(GxGy)^2GxGxGx  57  43
GxGx(GxGy)^2GyGyGy  100  --
GxGxGx(GxGy)^2  1  99
GxGxGx(GxGy)^2Gx  51  49
GxGxGx(GxGy)^2Gy  62  38
GxGxGx(GxGy)^2GxGx  100  --
GxGxGx(GxGy)^2GxGxGx  45  55
GxGxGx(GxGy)^2GyGyGy  35  65
GyGyGy(GxGy)^2  44  56
GyGyGy(GxGy)^2Gx  --  100
GyGyGy(GxGy)^2Gy  50  50
GyGyGy(GxGy)^2GxGx  52  48
GyGyGy(GxGy)^2GxGxGx  100  --
GyGyGy(GxGy)^2GyGyGy  47  53
Gy(GxGxGy)Gx  55  45
Gy(GxGxGy)Gy  57  43
Gy(GxGxGy)GxGx  98  2
Gy(GxGxGy)GxGxGx  31  69
Gy(GxGxGy)GyGyGy  57  43
GxGxGx(GxGxGy)Gx  2  98
GxGxGx(GxGxGy)Gy  60  40
GxGxGx(GxGxGy)GxGx  46  54
GxGxGx(GxGxGy)GxGxGx  100  --
GxGxGx(GxGxGy)GyGyGy  41  59
GyGyGy(GxGxGy)Gx  38  62
GyGyGy(GxGxGy)Gy  52  48
GyGyGy(GxGxGy)GxGx  --  100
GyGyGy(GxGxGy)GxGxGx  57  43
GyGyGy(GxGxGy)GyGyGy  37  63
Gy(GxGyGy)Gx  45  55
Gy(GxGyGy)GxGx  40  60
Gy(GxGyGy)GxGxGx  48  52
Gy(GxGyGy)GyGyGy  --  100
GxGxGx(GxGyGy)Gx  42  58
GxGxGx(GxGyGy)GxGx  100  --
GxGxGx(GxGyGy)GxGxGx  49  51
GxGxGx(GxGyGy)GyGyGy  52  48
GyGyGy(GxGyGy)Gx  44  56
GyGyGy(GxGyGy)GxGx  53  47
GyGyGy(GxGyGy)GxGxGx  57  43
GyGyGy(GxGyGy)GyGyGy  100  --
(Gx)^8Gy  48  52
(Gx)^8GxGxGx  65  35
(Gx)^8GyGyGy  57  43
Gx(Gx)^8Gy  54  46
Gx(Gx)^8GxGxGx  96  4
Gx(Gx)^8GyGyGy  45  55
Gy(Gx)^8  48  52
Gy(Gx)^8Gx  46  54
Gy(Gx)^8Gy  1  99
Gy(Gx)^8GxGx  46  54
Gy(Gx)^8GxGxGx  47  53
Gy(Gx)^8GyGyGy  100  --
GxGx(Gx)^8Gy  54  46
GxGx(Gx)^8GxGxGx  28  72
GxGx(Gx)^8GyGyGy  34  66
GxGxGx(Gx)^8Gy  48  52
GxGxGx(Gx)^8GxGxGx  5  95
GxGxGx(Gx)^8GyGyGy  50  50
GyGyGy(Gx)^8  59  41
GyGyGy(Gx)^8Gx  44  56
GyGyGy(Gx)^8Gy  100  --
GyGyGy(Gx)^8GxGx  41  59
GyGyGy(Gx)^8GxGxGx  41  59
GyGyGy(Gx)^8GyGyGy  --  100
(Gy)^8Gx  47  53
(Gy)^8Gy  46  54
(Gy)^8GxGx  --  100
(Gy)^8GxGxGx  58  42
(Gy)^8GyGyGy  51  49
Gx(Gy)^8  50  50
Gx(Gy)^8Gx  --  100
Gx(Gy)^8Gy  50  50
Gx(Gy)^8GxGx  51  49
Gx(Gy)^8GxGxGx  100  --
Gx(Gy)^8GyGyGy  47  53
Gy(Gy)^8Gx  46  54
Gy(Gy)^8GxGx  43  57
Gy(Gy)^8GxGxGx  51  49
Gy(Gy)^8GyGyGy  100  --
GxGx(Gy)^8  --  100
GxGx(Gy)^8Gx  51  49
GxGx(Gy)^8Gy  54  46
GxGx(Gy)^8GxGx  99  1
GxGx(Gy)^8GxGxGx  39  61
GxGx(Gy)^8GyGyGy  39  61
GxGxGx(Gy)^8  57  43
GxGxGx(Gy)^8Gx  100  --
GxGxGx(Gy)^8Gy  44  56
GxGxGx(Gy)^8GxGx  44  56
GxGxGx(Gy)^8GxGxGx  --  100
GxGxGx(Gy)^8GyGyGy  50  50
GyGyGy(Gy)^8Gx  57  43
GyGyGy(Gy)^8GxGx  43  57
GyGyGy(Gy)^8GxGxGx  44  56
GyGyGy(Gy)^8GyGyGy  --  100
(GxGy)^4  45  55
(GxGy)^4Gx  1  99
(GxGy)^4Gy  59  41
(GxGy)^4GxGx  58  42
(GxGy)^4GxGxGx  96  4
(GxGy)^4GyGyGy  48  52
Gx(GxGy)^4  63  37
Gx(GxGy)^4Gx  57  43
Gx(GxGy)^4Gy  100  --
Gx(GxGy)^4GxGx  36  64
Gx(GxGy)^4GxGxGx  40  60
Gx(GxGy)^4GyGyGy  1  99
Gy(GxGy)^4  1  99
Gy(GxGy)^4Gx  59  41
Gy(GxGy)^4Gy  58  42
Gy(GxGy)^4GxGx  98  2
Gy(GxGy)^4GxGxGx  36  64
Gy(GxGy)^4GyGyGy  34  66
GxGx(GxGy)^4  57  43
GxGx(GxGy)^4Gx  98  2
GxGx(GxGy)^4Gy  33  67
GxGx(GxGy)^4GxGx  39  61
GxGx(GxGy)^4GxGxGx  3  97
GxGx(GxGy)^4GyGyGy  57  43
GxGxGx(GxGy)^4  45  55
GxGxGx(GxGy)^4Gx  37  63
GxGxGx(GxGy)^4Gy  2  98
GxGxGx(GxGy)^4GxGx  54  46
GxGxGx(GxGy)^4GxGxGx  69  31
GxGxGx(GxGy)^4GyGyGy  95  5
GyGyGy(GxGy)^4  99  1
GyGyGy(GxGy)^4Gx  47  53
GyGyGy(GxGy)^4Gy  27  73
GyGyGy(GxGy)^4GxGx  1  99
GyGyGy(GxGy)^4GxGxGx  62  38
GyGyGy(GxGy)^4GyGyGy  63  37
(GxGxGy)^2  100  --
(GxGxGy)^2Gx  35  65
(GxGxGy)^2Gy  49  51
(GxGxGy)^2GxGx  --  100
(GxGxGy)^2GxGxGx  58  42
(GxGxGy)^2GyGyGy  49  51
Gx(GxGxGy)^2  43  57
Gx(GxGxGy)^2Gx  2  98
Gx(GxGxGy)^2Gy  53  47
Gx(GxGxGy)^2GxGx  70  30
Gx(GxGxGy)^2GxGxGx  98  2
Gx(GxGxGy)^2GyGyGy  40  60
Gy(GxGxGy)^2  53  47
Gy(GxGxGy)^2Gx  46  54
Gy(GxGxGy)^2Gy  1  99
Gy(GxGxGy)^2GxGx  46  54
Gy(GxGxGy)^2GxGxGx  54  46
Gy(GxGxGy)^2GyGyGy  100  --
GxGx(GxGxGy)^2  2  98
GxGx(GxGxGy)^2Gx  56  44
GxGx(GxGxGy)^2Gy  51  49
GxGx(GxGxGy)^2GxGx  100  --
GxGx(GxGxGy)^2GxGxGx  37  63
GxGx(GxGxGy)^2GyGyGy  48  52
GxGxGx(GxGxGy)^2  66  34
GxGxGx(GxGxGy)^2Gx  99  1
GxGxGx(GxGxGy)^2Gy  50  50
GxGxGx(GxGxGy)^2GxGx  38  62
GxGxGx(GxGxGy)^2GxGxGx  3  97
GxGxGx(GxGxGy)^2GyGyGy  64  36
GyGyGy(GxGxGy)^2  61  39
GyGyGy(GxGxGy)^2Gx  56  44
GyGyGy(GxGxGy)^2Gy  100  --
GyGyGy(GxGxGy)^2GxGx  46  54
GyGyGy(GxGxGy)^2GxGxGx  45  55
GyGyGy(GxGxGy)^2GyGyGy  --  100
(GxGyGy)^2  100  --
(GxGyGy)^2Gx  41  59
(GxGyGy)^2Gy  44  56
(GxGyGy)^2GxGx  --  100
(GxGyGy)^2GxGxGx  60  40
(GxGyGy)^2GyGyGy  61  39
Gx(GxGyGy)^2  44  56
Gx(GxGyGy)^2Gx  1  99
Gx(GxGyGy)^2Gy  47  53
Gx(GxGyGy)^2GxGx  52  48
Gx(GxGyGy)^2GxGxGx  99  1
Gx(GxGyGy)^2GyGyGy  39  61
Gy(GxGyGy)^2  44  56
Gy(GxGyGy)^2Gx  51  49
Gy(GxGyGy)^2Gy  --  100
Gy(GxGyGy)^2GxGx  44  56
Gy(GxGyGy)^2GxGxGx  54  46
Gy(GxGyGy)^2GyGyGy  100  --
GxGx(GxGyGy)^2  --  100
GxGx(GxGyGy)^2Gx  56  44
GxGx(GxGyGy)^2Gy  56  44
GxGx(GxGyGy)^2GxGx  100  --
GxGx(GxGyGy)^2GxGxGx  41  59
GxGx(GxGyGy)^2GyGyGy  40  60
GxGxGx(GxGyGy)^2  54  46
GxGxGx(GxGyGy)^2Gx  100  --
GxGxGx(GxGyGy)^2Gy  53  47
GxGxGx(GxGyGy)^2GxGx  44  56
GxGxGx(GxGyGy)^2GxGxGx  --  100
GxGxGx(GxGyGy)^2GyGyGy  51  49
GyGyGy(GxGyGy)^2  56  44
GyGyGy(GxGyGy)^2Gx  52  48
GyGyGy(GxGyGy)^2Gy  99  1
GyGyGy(GxGyGy)^2GxGx  45  55
GyGyGy(GxGyGy)^2GxGxGx  46  54
GyGyGy(GxGyGy)^2GyGyGy  --  100
(GxGxGyGxGyGy)Gx  46  54
(GxGxGyGxGyGy)Gy  1  99
(GxGxGyGxGyGy)GxGx  61  39
(GxGxGyGxGyGy)GxGxGx  46  54
(GxGxGyGxGyGy)GyGyGy  100  --
Gx(GxGxGyGxGyGy)Gx  60  40
Gx(GxGxGyGxGyGy)Gy  68  32
Gx(GxGxGyGxGyGy)GxGx  100  --
Gx(GxGxGyGxGyGy)GxGxGx  52  48
Gx(GxGxGyGxGyGy)GyGyGy  41  59
Gy(GxGxGyGxGyGy)  51  49
Gy(GxGxGyGxGyGy)Gx  100  --
Gy(GxGxGyGxGyGy)Gy  38  62
Gy(GxGxGyGxGyGy)GxGx  48  52
Gy(GxGxGyGxGyGy)GxGxGx  --  100
Gy(GxGxGyGxGyGy)GyGyGy  61  39
GxGx(GxGxGyGxGyGy)Gx  60  40
GxGx(GxGxGyGxGyGy)Gy  97  3
GxGx(GxGxGyGxGyGy)GxGx  45  55
GxGx(GxGxGyGxGyGy)GxGxGx  42  58
GxGx(GxGxGyGxGyGy)GyGyGy  1  99
GxGxGx(GxGxGyGxGyGy)  97  3
GxGxGx(GxGxGyGxGyGy)Gx  49  51
GxGxGx(GxGxGyGxGyGy)Gy  37  63
GxGxGx(GxGxGyGxGyGy)GxGx  1  99
GxGxGx(GxGxGyGxGyGy)GxGxGx  57  43
GxGxGx(GxGxGyGxGyGy)GyGyGy  59  41
GyGyGy(GxGxGyGxGyGy)  50  50
GyGyGy(GxGxGyGxGyGy)Gx  1  99
GyGyGy(GxGxGyGxGyGy)Gy  51  49
GyGyGy(GxGxGyGxGyGy)GxGx  48  52
GyGyGy(GxGxGyGxGyGy)GxGxGx  100  --
GyGyGy(GxGxGyGxGyGy)GyGyGy  44  56
(Gx)^16  96  4
(Gx)^16Gx  27  73
(Gx)^16Gy  53  47
(Gx)^16GxGx  7  93
(Gx)^16GxGxGx  75  25
(Gx)^16GyGyGy  62  38
Gx(Gx)^16Gy  47  53
Gx(Gx)^16GxGxGx  90  10
Gx(Gx)^16GyGyGy  55  45
Gy(Gx)^16  43  57
Gy(Gx)^16Gx  51  49
Gy(Gx)^16Gy  --  100
Gy(Gx)^16GxGx  39  61
Gy(Gx)^16GxGxGx  47  53
Gy(Gx)^16GyGyGy  100  --
GxGx(Gx)^16Gy  53  47
GxGx(Gx)^16GxGxGx  22  78
GxGx(Gx)^16GyGyGy  49  51
GxGxGx(Gx)^16Gy  47  53
GxGxGx(Gx)^16GxGxGx  13  87
GxGxGx(Gx)^16GyGyGy  46  54
GyGyGy(Gx)^16  54  46
GyGyGy(Gx)^16Gx  45  55
GyGyGy(Gx)^16Gy  100  --
GyGyGy(Gx)^16GxGx  52  48
GyGyGy(Gx)^16GxGxGx  51  49
GyGyGy(Gx)^16GyGyGy  --  100
(Gy)^16  100  --
(Gy)^16Gx  53  47
(Gy)^16Gy  47  53
(Gy)^16GxGx  --  100
(Gy)^16GxGxGx  47  53
(Gy)^16GyGyGy  52  48
Gx(Gy)^16  51  49
Gx(Gy)^16Gx  --  100
Gx(Gy)^16Gy  51  49
Gx(Gy)^16GxGx  56  44
Gx(Gy)^16GxGxGx  100  --
Gx(Gy)^16GyGyGy  49  51
Gy(Gy)^16Gx  50  50
Gy(Gy)^16Gy  1  99
Gy(Gy)^16GxGx  49  51
Gy(Gy)^16GxGxGx  40  60
Gy(Gy)^16GyGyGy  96  4
GxGx(Gy)^16  --  100
GxGx(Gy)^16Gx  54  46
GxGx(Gy)^16Gy  67  33
GxGx(Gy)^16GxGx  100  --
GxGx(Gy)^16GxGxGx  48  52
GxGx(Gy)^16GyGyGy  45  55
GxGxGx(Gy)^16  57  43
GxGxGx(Gy)^16Gx  99  1
GxGxGx(Gy)^16Gy  53  47
GxGxGx(Gy)^16GxGx  41  59
GxGxGx(Gy)^16GxGxGx  1  99
GxGxGx(Gy)^16GyGyGy  49  51
GyGyGy(Gy)^16Gx  63  37
GyGyGy(Gy)^16GxGx  45  55
GyGyGy(Gy)^16GxGxGx  40  60
GyGyGy(Gy)^16GyGyGy  --  100
(GxGy)^8  65  35
(GxGy)^8Gx  66  34
(GxGy)^8Gy  96  4
(GxGy)^8GxGx  35  65
(GxGy)^8GxGxGx  45  55
(GxGy)^8GyGyGy  5  95
Gx(GxGy)^8  95  5
Gx(GxGy)^8Gx  40  60
Gx(GxGy)^8Gy  25  75
Gx(GxGy)^8GxGx  3  97
Gx(GxGy)^8GxGxGx  72  28
Gx(GxGy)^8GyGyGy  58  42
Gy(GxGy)^8  58  42
Gy(GxGy)^8Gx  96  4
Gy(GxGy)^8Gy  38  62
Gy(GxGy)^8GxGx  32  68
Gy(GxGy)^8GxGxGx  4  96
Gy(GxGy)^8GyGyGy  68  32
GxGx(GxGy)^8  35  65
GxGx(GxGy)^8Gx  32  68
GxGx(GxGy)^8Gy  8  92
GxGx(GxGy)^8GxGx  66  34
GxGx(GxGy)^8GxGxGx  68  32
GxGx(GxGy)^8GyGyGy  99  1
GxGxGx(GxGy)^8  5  95
GxGxGx(GxGy)^8Gx  65  35
GxGxGx(GxGy)^8Gy  65  35
GxGxGx(GxGy)^8GxGx  91  9
GxGxGx(GxGy)^8GxGxGx  36  64
GxGxGx(GxGy)^8GyGyGy  34  66
GyGyGy(GxGy)^8  37  63
GyGyGy(GxGy)^8Gx  6  94
GyGyGy(GxGy)^8Gy  69  31
GyGyGy(GxGy)^8GxGx  58  42
GyGyGy(GxGy)^8GxGxGx  91  9
GyGyGy(GxGy)^8GyGyGy  26  74
(GxGxGy)^5  60  40
(GxGxGy)^5Gx  58  42
(GxGxGy)^5Gy  98  2
(GxGxGy)^5GxGx  42  58
(GxGxGy)^5GxGxGx  40  60
(GxGxGy)^5GyGyGy  6  94
Gx(GxGxGy)^5  65  35
Gx(GxGxGy)^5Gx  95  5
Gx(GxGxGy)^5Gy  24  76
Gx(GxGxGy)^5GxGx  38  62
Gx(GxGxGy)^5GxGxGx  3  97
Gx(GxGxGy)^5GyGyGy  66  34
Gy(GxGxGy)^5  2  98
Gy(GxGxGy)^5Gx  67  33
Gy(GxGxGy)^5Gy  51  49
Gy(GxGxGy)^5GxGx  99  1
Gy(GxGxGy)^5GxGxGx  37  63
Gy(GxGxGy)^5GyGyGy  46  54
GxGx(GxGxGy)^5  44  56
GxGx(GxGxGy)^5Gx  37  63
GxGx(GxGxGy)^5Gy  3  97
GxGx(GxGxGy)^5GxGx  43  57
GxGx(GxGxGy)^5GxGxGx  68  32
GxGx(GxGxGy)^5GyGyGy  99  1
GxGxGx(GxGxGy)^5  44  56
GxGxGx(GxGxGy)^5Gx  8  92
GxGxGx(GxGxGy)^5Gy  76  24
GxGxGx(GxGxGy)^5GxGx  72  28
GxGxGx(GxGxGy)^5GxGxGx  93  7
GxGxGx(GxGxGy)^5GyGyGy  32  68
GyGyGy(GxGxGy)^5  100  --
GyGyGy(GxGxGy)^5Gx  33  67
GyGyGy(GxGxGy)^5Gy  39  61
GyGyGy(GxGxGy)^5GxGx  5  95
GyGyGy(GxGxGy)^5GxGxGx  71  29
GyGyGy(GxGxGy)^5GyGyGy  46  54
(GxGyGy)^5  52  48
(GxGyGy)^5Gx  --  100
(GxGyGy)^5Gy  64  36
(GxGyGy)^5GxGx  51  49
(GxGyGy)^5GxGxGx  98  2
(GxGyGy)^5GyGyGy  45  55
Gx(GxGyGy)^5  99  1
Gx(GxGyGy)^5Gx  49  51
Gx(GxGyGy)^5Gy  36  64
Gx(GxGyGy)^5GxGx  --  100
Gx(GxGyGy)^5GxGxGx  51  49
Gx(GxGyGy)^5GyGyGy  55  45
Gy(GxGyGy)^5  60  40
Gy(GxGyGy)^5Gx  59  41
Gy(GxGyGy)^5Gy  97  3
Gy(GxGyGy)^5GxGx  44  56
Gy(GxGyGy)^5GxGxGx  46  54
Gy(GxGyGy)^5GyGyGy  5  95
GxGx(GxGyGy)^5  38  62
GxGx(GxGyGy)^5Gx  100  --
GxGx(GxGyGy)^5Gy  35  65
GxGx(GxGyGy)^5GxGx  59  41
GxGx(GxGyGy)^5GxGxGx  --  100
GxGx(GxGyGy)^5GyGyGy  47  53
GxGxGx(GxGyGy)^5  1  99
GxGxGx(GxGyGy)^5Gx  51  49
GxGxGx(GxGyGy)^5Gy  63  37
GxGxGx(GxGyGy)^5GxGx  100  --
GxGxGx(GxGyGy)^5GxGxGx  53  47
GxGxGx(GxGyGy)^5GyGyGy  36  64
GyGyGy(GxGyGy)^5  40  60
GyGyGy(GxGyGy)^5Gx  41  59
GyGyGy(GxGyGy)^5Gy  6  94
GyGyGy(GxGyGy)^5GxGx  64  36
GyGyGy(GxGyGy)^5GxGxGx  59  41
GyGyGy(GxGyGy)^5GyGyGy  97  3
(GxGxGyGxGyGy)^2  42  58
(GxGxGyGxGyGy)^2Gx  100  --
(GxGxGyGxGyGy)^2Gy  55  45
(GxGxGyGxGyGy)^2GxGx  57  43
(GxGxGyGxGyGy)^2GxGxGx  --  100
(GxGxGyGxGyGy)^2GyGyGy  53  47
Gx(GxGxGyGxGyGy)^2  47  53
Gx(GxGxGyGxGyGy)^2Gx  48  52
Gx(GxGxGyGxGyGy)^2Gy  100  --
Gx(GxGxGyGxGyGy)^2GxGx  56  44
Gx(GxGxGyGxGyGy)^2GxGxGx  51  49
Gx(GxGxGyGxGyGy)^2GyGyGy  2  98
Gy(GxGxGyGxGyGy)^2  99  1
Gy(GxGxGyGxGyGy)^2Gx  50  50
Gy(GxGxGyGxGyGy)^2Gy  42  58
Gy(GxGxGyGxGyGy)^2GxGx  --  100
Gy(GxGxGyGxGyGy)^2GxGxGx  34  66
Gy(GxGxGyGxGyGy)^2GyGyGy  50  50
GxGx(GxGxGyGxGyGy)^2  57  43
GxGx(GxGxGyGxGyGy)^2Gx  1  99
GxGx(GxGxGyGxGyGy)^2Gy  41  59
GxGx(GxGxGyGxGyGy)^2GxGx  43  57
GxGx(GxGxGyGxGyGy)^2GxGxGx  99  1
GxGx(GxGxGyGxGyGy)^2GyGyGy  59  41
GxGxGx(GxGxGyGxGyGy)^2  41  59
GxGxGx(GxGxGyGxGyGy)^2Gx  62  38
GxGxGx(GxGxGyGxGyGy)^2Gy  --  100
GxGxGx(GxGxGyGxGyGy)^2GxGx  51  49
GxGxGx(GxGxGyGxGyGy)^2GxGxGx  43  57
GxGxGx(GxGxGyGxGyGy)^2GyGyGy  99  1
GyGyGy(GxGxGyGxGyGy)^2  --  100
GyGyGy(GxGxGyGxGyGy)^2Gx  47  53
GyGyGy(GxGxGyGxGyGy)^2Gy  43  57
GyGyGy(GxGxGyGxGyGy)^2GxGx  100  --
GyGyGy(GxGxGyGxGyGy)^2GxGxGx  53  47
GyGyGy(GxGxGyGxGyGy)^2GyGyGy  49  51
(Gx)^32  83  17
(Gx)^32Gx  9  91
(Gx)^32Gy  49  51
(Gx)^32GxGx  22  78
(Gx)^32GxGxGx  95  5
(Gx)^32GyGyGy  54  46
Gx(Gx)^32Gy  51  49
Gx(Gx)^32GxGxGx  76  24
Gx(Gx)^32GyGyGy  47  53
Gy(Gx)^32  47  53
Gy(Gx)^32Gx  51  49
Gy(Gx)^32Gy  --  100
Gy(Gx)^32GxGx  48  52
Gy(Gx)^32GxGxGx  49  51
Gy(Gx)^32GyGyGy  100  --
GxGx(Gx)^32Gy  61  39
GxGx(Gx)^32GxGxGx  7  93
GxGx(Gx)^32GyGyGy  45  55
GxGxGx(Gx)^32Gy  53  47
GxGxGx(Gx)^32GxGxGx  24  76
GxGxGx(Gx)^32GyGyGy  58  42
GyGyGy(Gx)^32  47  53
GyGyGy(Gx)^32Gx  47  53
GyGyGy(Gx)^32Gy  100  --
GyGyGy(Gx)^32GxGx  48  52
GyGyGy(Gx)^32GxGxGx  60  40
GyGyGy(Gx)^32GyGyGy  --  100
(Gy)^32  99  1
(Gy)^32Gx  52  48
(Gy)^32Gy  42  58
(Gy)^32GxGx  --  100
(Gy)^32GxGxGx  52  48
(Gy)^32GyGyGy  61  39
Gx(Gy)^32  52  48
Gx(Gy)^32Gx  --  100
Gx(Gy)^32Gy  43  57
Gx(Gy)^32GxGx  49  51
Gx(Gy)^32GxGxGx  100  --
Gx(Gy)^32GyGyGy  42  58
Gy(Gy)^32Gx  46  54
Gy(Gy)^32Gy  2  98
Gy(Gy)^32GxGx  54  46
Gy(Gy)^32GxGxGx  59  41
Gy(Gy)^32GyGyGy  99  1
GxGx(Gy)^32  2  98
GxGx(Gy)^32Gx  43  57
GxGx(Gy)^32Gy  58  42
GxGx(Gy)^32GxGx  98  2
GxGx(Gy)^32GxGxGx  51  49
GxGx(Gy)^32GyGyGy  33  67
GxGxGx(Gy)^32  47  53
GxGxGx(Gy)^32Gx  100  --
GxGxGx(Gy)^32Gy  58  42
GxGxGx(Gy)^32GxGx  46  54
GxGxGx(Gy)^32GxGxGx  --  100
GxGxGx(Gy)^32GyGyGy  47  53
GyGyGy(Gy)^32Gx  50  50
GyGyGy(Gy)^32GxGx  42  58
GyGyGy(Gy)^32GxGxGx  43  57
GyGyGy(Gy)^32GyGyGy  1  99
(GxGy)^16  44  56
(GxGy)^16Gx  19  81
(GxGy)^16Gy  81  19
(GxGy)^16GxGx  69  31
(GxGy)^16GxGxGx  85  15
(GxGy)^16GyGyGy  20  80
Gx(GxGy)^16  80  20
Gx(GxGy)^16Gx  79  21
Gx(GxGy)^16Gy  75  25
Gx(GxGy)^16GxGx  20  80
Gx(GxGy)^16GxGxGx  48  52
Gx(GxGy)^16GyGyGy  17  83
Gy(GxGy)^16  14  86
Gy(GxGy)^16Gx  77  23
Gy(GxGy)^16Gy  74  26
Gy(GxGy)^16GxGx  79  21
Gy(GxGy)^16GxGxGx  11  89
Gy(GxGy)^16GyGyGy  20  80
GxGx(GxGy)^16  63  37
GxGx(GxGy)^16Gx  81  19
GxGx(GxGy)^16Gy  13  87
GxGx(GxGy)^16GxGx  32  68
GxGx(GxGy)^16GxGxGx  21  79
GxGx(GxGy)^16GyGyGy  73  27
GxGxGx(GxGy)^16  22  78
GxGxGx(GxGy)^16Gx  27  73
GxGxGx(GxGy)^16Gy  14  86
GxGxGx(GxGy)^16GxGx  77  23
GxGxGx(GxGy)^16GxGxGx  70  30
GxGxGx(GxGy)^16GyGyGy  76  24
GyGyGy(GxGy)^16  79  21
GyGyGy(GxGy)^16Gx  19  81
GyGyGy(GxGy)^16Gy  35  65
GyGyGy(GxGy)^16GxGx  16  84
GyGyGy(GxGy)^16GxGxGx  84  16
GyGyGy(GxGy)^16GyGyGy  63  37
(GxGxGy)^10  93  7
(GxGxGy)^10Gx  21  79
(GxGxGy)^10Gy  57  43
(GxGxGy)^10GxGx  10  90
(GxGxGy)^10GxGxGx  88  12
(GxGxGy)^10GyGyGy  41  59
Gx(GxGxGy)^10  24  76
Gx(GxGxGy)^10Gx  23  77
Gx(GxGxGy)^10Gy  75  25
Gx(GxGxGy)^10GxGx  78  22
Gx(GxGxGy)^10GxGxGx  73  27
Gx(GxGxGy)^10GyGyGy  24  76
Gy(GxGxGy)^10  32  68
Gy(GxGxGy)^10Gx  15  85
Gy(GxGxGy)^10Gy  12  88
Gy(GxGxGy)^10GxGx  53  47
Gy(GxGxGy)^10GxGxGx  82  18
Gy(GxGxGy)^10GyGyGy  94  6
GxGx(GxGxGy)^10  13  87
GxGx(GxGxGy)^10Gx  81  19
GxGx(GxGxGy)^10Gy  36  64
GxGx(GxGxGy)^10GxGx  88  12
GxGx(GxGxGy)^10GxGxGx  15  85
GxGx(GxGxGy)^10GyGyGy  49  51
GxGxGx(GxGxGy)^10  84  16
GxGxGx(GxGxGy)^10Gx  76  24
GxGxGx(GxGxGy)^10Gy  19  81
GxGxGx(GxGxGy)^10GxGx  18  82
GxGxGx(GxGxGy)^10GxGxGx  27  73
GxGxGx(GxGxGy)^10GyGyGy  73  27
GyGyGy(GxGxGy)^10  55  45
GyGyGy(GxGxGy)^10Gx  81  19
GyGyGy(GxGxGy)^10Gy  90  10
GyGyGy(GxGxGy)^10GxGx  40  60
GyGyGy(GxGxGy)^10GxGxGx  18  82
GyGyGy(GxGxGy)^10GyGyGy  7  93
(GxGyGy)^10  97  3
(GxGyGy)^10Gx  43  57
(GxGyGy)^10Gy  31  69
(GxGyGy)^10GxGx  2  98
(GxGyGy)^10GxGxGx  62  38
(GxGyGy)^10GyGyGy  67  33
Gx(GxGyGy)^10  54  46
Gx(GxGyGy)^10Gx  6  94
Gx(GxGyGy)^10Gy  72  28
Gx(GxGyGy)^10GxGx  56  44
Gx(GxGyGy)^10GxGxGx  94  6
Gx(GxGyGy)^10GyGyGy  30  70
Gy(GxGyGy)^10  31  69
Gy(GxGyGy)^10Gx  27  73
Gy(GxGyGy)^10Gy  11  89
Gy(GxGyGy)^10GxGx  70  30
Gy(GxGyGy)^10GxGxGx  74  26
Gy(GxGyGy)^10GyGyGy  91  9
GxGx(GxGyGy)^10  4  96
GxGx(GxGyGy)^10Gx  58  42
GxGx(GxGyGy)^10Gy  75  25
GxGx(GxGyGy)^10GxGx  93  7
GxGx(GxGyGy)^10GxGxGx  45  55
GxGx(GxGyGy)^10GyGyGy  27  73
GxGxGx(GxGyGy)^10  48  52
GxGxGx(GxGyGy)^10Gx  98  2
GxGxGx(GxGyGy)^10Gy  29  71
GxGxGx(GxGyGy)^10GxGx  54  46
GxGxGx(GxGyGy)^10GxGxGx  3  97
GxGxGx(GxGyGy)^10GyGyGy  64  36
GyGyGy(GxGyGy)^10  67  33
GyGyGy(GxGyGy)^10Gx  69  31
GyGyGy(GxGyGy)^10Gy  91  9
GyGyGy(GxGyGy)^10GxGx  44  56
GyGyGy(GxGyGy)^10GxGxGx  29  71
GyGyGy(GxGyGy)^10GyGyGy  6  94
(GxGxGyGxGyGy)^5  38  62
(GxGxGyGxGyGy)^5Gx  99  1
(GxGxGyGxGyGy)^5Gy  47  53
(GxGxGyGxGyGy)^5GxGx  59  41
(GxGxGyGxGyGy)^5GxGxGx  --  100
(GxGxGyGxGyGy)^5GyGyGy  53  47
Gx(GxGxGyGxGyGy)^5  44  56
Gx(GxGxGyGxGyGy)^5Gx  51  49
Gx(GxGxGyGxGyGy)^5Gy  99  1
Gx(GxGxGyGxGyGy)^5GxGx  54  46
Gx(GxGxGyGxGyGy)^5GxGxGx  54  46
Gx(GxGxGyGxGyGy)^5GyGyGy  --  100
Gy(GxGxGyGxGyGy)^5  100  --
Gy(GxGxGyGxGyGy)^5Gx  54  46
Gy(GxGxGyGxGyGy)^5Gy  49  51
Gy(GxGxGyGxGyGy)^5GxGx  --  100
Gy(GxGxGyGxGyGy)^5GxGxGx  48  52
Gy(GxGxGyGxGyGy)^5GyGyGy  54  46
GxGx(GxGxGyGxGyGy)^5  59  41
GxGx(GxGxGyGxGyGy)^5Gx  1  99
GxGx(GxGxGyGxGyGy)^5Gy  52  48
GxGx(GxGxGyGxGyGy)^5GxGx  43  57
GxGx(GxGxGyGxGyGy)^5GxGxGx  99  1
GxGx(GxGxGyGxGyGy)^5GyGyGy  49  51
GxGxGx(GxGxGyGxGyGy)^5  44  56
GxGxGx(GxGxGyGxGyGy)^5Gx  54  46
GxGxGx(GxGxGyGxGyGy)^5Gy  --  100
GxGxGx(GxGxGyGxGyGy)^5GxGx  50  50
GxGxGx(GxGxGyGxGyGy)^5GxGxGx  44  56
GxGxGx(GxGxGyGxGyGy)^5GyGyGy  98  2
GyGyGy(GxGxGyGxGyGy)^5  3  97
GyGyGy(GxGxGyGxGyGy)^5Gx  40  60
GyGyGy(GxGxGyGxGyGy)^5Gy  53  47
GyGyGy(GxGxGyGxGyGy)^5GxGx  100  --
GyGyGy(GxGxGyGxGyGy)^5GxGxGx  54  46
GyGyGy(GxGxGyGxGyGy)^5GyGyGy  53  47
(Gx)^64  39  61
(Gx)^64Gx  1  99
(Gx)^64Gy  56  44
(Gx)^64GxGx  58  42
(Gx)^64GxGxGx  98  2
(Gx)^64GyGyGy  54  46
Gx(Gx)^64Gy  57  43
Gx(Gx)^64GxGxGx  36  64
Gx(Gx)^64GyGyGy  47  53
Gy(Gx)^64  43  57
Gy(Gx)^64Gx  53  47
Gy(Gx)^64Gy  --  100
Gy(Gx)^64GxGx  57  43
Gy(Gx)^64GxGxGx  58  42
Gy(Gx)^64GyGyGy  99  1
GxGx(Gx)^64Gy  57  43
GxGx(Gx)^64GxGxGx  8  92
GxGx(Gx)^64GyGyGy  54  46
GxGxGx(Gx)^64Gy  45  55
GxGxGx(Gx)^64GxGxGx  70  30
GxGxGx(Gx)^64GyGyGy  50  50
GyGyGy(Gx)^64  54  46
GyGyGy(Gx)^64Gx  43  57
GyGyGy(Gx)^64Gy  100  --
GyGyGy(Gx)^64GxGx  50  50
GyGyGy(Gx)^64GxGxGx  53  47
GyGyGy(Gx)^64GyGyGy  1  99
(Gy)^64  97  3
(Gy)^64Gx  45  55
(Gy)^64Gy  32  68
(Gy)^64GxGx  4  96
(Gy)^64GxGxGx  56  44
(Gy)^64GyGyGy  72  28
Gx(Gy)^64  48  52
Gx(Gy)^64Gx  --  100
Gx(Gy)^64Gy  50  50
Gx(Gy)^64GxGx  54  46
Gx(Gy)^64GxGxGx  100  --
Gx(Gy)^64GyGyGy  36  64
Gy(Gy)^64Gx  48  52
Gy(Gy)^64Gy  4  96
Gy(Gy)^64GxGx  68  32
Gy(Gy)^64GxGxGx  45  55
Gy(Gy)^64GyGyGy  97  3
GxGx(Gy)^64  6  94
GxGx(Gy)^64Gx  58  42
GxGx(Gy)^64Gy  75  25
GxGx(Gy)^64GxGx  98  2
GxGx(Gy)^64GxGxGx  37  63
GxGx(Gy)^64GyGyGy  21  79
GxGxGx(Gy)^64  60  40
GxGxGx(Gy)^64Gx  100  --
GxGxGx(Gy)^64Gy  48  52
GxGxGx(Gy)^64GxGx  48  52
GxGxGx(Gy)^64GxGxGx  1  99
GxGxGx(Gy)^64GyGyGy  46  54
GyGyGy(Gy)^64Gx  49  51
GyGyGy(Gy)^64GxGx  34  66
GyGyGy(Gy)^64GxGxGx  48  52
GyGyGy(Gy)^64GyGyGy  2  98
(GxGy)^32  100  --
(GxGy)^32Gx  49  51
(GxGy)^32Gy  44  56
(GxGy)^32GxGx  --  100
(GxGy)^32GxGxGx  59  41
(GxGy)^32GyGyGy  46  54
Gx(GxGy)^32  46  54
Gx(GxGy)^32Gx  --  100
Gx(GxGy)^32Gy  43  57
Gx(GxGy)^32GxGx  52  48
Gx(GxGy)^32GxGxGx  100  --
Gx(GxGy)^32GyGyGy  59  41
Gy(GxGy)^32  43  57
Gy(GxGy)^32Gx  53  47
Gy(GxGy)^32Gy  1  99
Gy(GxGy)^32GxGx  48  52
Gy(GxGy)^32GxGxGx  41  59
Gy(GxGy)^32GyGyGy  100  --
GxGx(GxGy)^32  --  100
GxGx(GxGy)^32Gx  54  46
GxGx(GxGy)^32Gy  50  50
GxGx(GxGy)^32GxGx  99  1
GxGx(GxGy)^32GxGxGx  45  55
GxGx(GxGy)^32GyGyGy  52  48
GxGxGx(GxGy)^32  48  52
GxGxGx(GxGy)^32Gx  100  --
GxGxGx(GxGy)^32Gy  60  40
GxGxGx(GxGy)^32GxGx  49  51
GxGxGx(GxGy)^32GxGxGx  2  98
GxGxGx(GxGy)^32GyGyGy  46  54
GyGyGy(GxGy)^32  50  50
GyGyGy(GxGy)^32Gx  51  49
GyGyGy(GxGy)^32Gy  99  1
GyGyGy(GxGy)^32GxGx  59  41
GyGyGy(GxGy)^32GxGxGx  59  41
GyGyGy(GxGy)^32GyGyGy  --  100
(GxGxGy)^21  81  19
(GxGxGy)^21Gx  81  19
(GxGxGy)^21Gy  67  33
(GxGxGy)^21GxGx  13  87
(GxGxGy)^21GxGxGx  21  79
(GxGxGy)^21GyGyGy  35  65
Gx(GxGxGy)^21  82  18
Gx(GxGxGy)^21Gx  26  74
Gx(GxGxGy)^21Gy  11  89
Gx(GxGxGy)^21GxGx  11  89
Gx(GxGxGy)^21GxGxGx  70  30
Gx(GxGxGy)^21GyGyGy  87  13
Gy(GxGxGy)^21  34  66
Gy(GxGxGy)^21Gx  82  18
Gy(GxGxGy)^21Gy  21  79
Gy(GxGxGy)^21GxGx  59  41
Gy(GxGxGy)^21GxGxGx  10  90
Gy(GxGxGy)^21GyGyGy  78  22
GxGx(GxGxGy)^21  14  86
GxGx(GxGxGy)^21Gx  17  83
GxGx(GxGxGy)^21Gy  34  66
GxGx(GxGxGy)^21GxGx  83  17
GxGx(GxGxGy)^21GxGxGx  78  22
GxGx(GxGxGy)^21GyGyGy  60  40
GxGxGx(GxGxGy)^21  15  85
GxGxGx(GxGxGy)^21Gx  72  28
GxGxGx(GxGxGy)^21Gy  86  14
GxGxGx(GxGxGy)^21GxGx  82  18
GxGxGx(GxGxGy)^21GxGxGx  37  63
GxGxGx(GxGxGy)^21GyGyGy  18  82
GyGyGy(GxGxGy)^21  74  26
GyGyGy(GxGxGy)^21Gx  15  85
GyGyGy(GxGxGy)^21Gy  79  21
GyGyGy(GxGxGy)^21GxGx  33  67
GyGyGy(GxGxGy)^21GxGxGx  83  17
GyGyGy(GxGxGy)^21GyGyGy  19  81
(GxGyGy)^21  70  30
(GxGyGy)^21Gx  17  83
(GxGyGy)^21Gy  82  18
(GxGyGy)^21GxGx  31  69
(GxGyGy)^21GxGxGx  83  17
(GxGyGy)^21GyGyGy  18  82
Gx(GxGyGy)^21  81  19
Gx(GxGyGy)^21Gx  34  66
Gx(GxGyGy)^21Gy  7  93
Gx(GxGyGy)^21GxGx  16  84
Gx(GxGyGy)^21GxGxGx  72  28
Gx(GxGyGy)^21GyGyGy  83  17
Gy(GxGyGy)^21  84  16
Gy(GxGyGy)^21Gx  81  19
Gy(GxGyGy)^21Gy  64  36
Gy(GxGyGy)^21GxGx  13  87
Gy(GxGyGy)^21GxGxGx  18  82
Gy(GxGyGy)^21GyGyGy  38  62
GxGx(GxGyGy)^21  35  65
GxGx(GxGyGy)^21Gx  83  17
GxGx(GxGyGy)^21Gy  16  84
GxGx(GxGyGy)^21GxGx  68  32
GxGx(GxGyGy)^21GxGxGx  17  83
GxGx(GxGyGy)^21GyGyGy  80  20
GxGxGx(GxGyGy)^21  26  74
GxGxGx(GxGyGy)^21Gx  58  42
GxGxGx(GxGyGy)^21Gy  90  10
GxGxGx(GxGyGy)^21GxGx  85  15
GxGxGx(GxGyGy)^21GxGxGx  34  66
GxGxGx(GxGyGy)^21GyGyGy  12  88
GyGyGy(GxGyGy)^21  18  82
GyGyGy(GxGyGy)^21Gx  19  81
GyGyGy(GxGyGy)^21Gy  38  62
GyGyGy(GxGyGy)^21GxGx  83  17
GyGyGy(GxGyGy)^21GxGxGx  83  17
GyGyGy(GxGyGy)^21GyGyGy  67  33
(GxGxGyGxGyGy)^10  46  54
(GxGxGyGxGyGy)^10Gx  36  64
(GxGxGyGxGyGy)^10Gy  1  99
(GxGxGyGxGyGy)^10GxGx  54  46
(GxGxGyGxGyGy)^10GxGxGx  55  45
(GxGxGyGxGyGy)^10GyGyGy  100  --
Gx(GxGxGyGxGyGy)^10  2  98
Gx(GxGxGyGxGyGy)^10Gx  39  61
Gx(GxGxGyGxGyGy)^10Gy  58  42
Gx(GxGxGyGxGyGy)^10GxGx  100  --
Gx(GxGxGyGxGyGy)^10GxGxGx  53  47
Gx(GxGxGyGxGyGy)^10GyGyGy  45  55
Gy(GxGxGyGxGyGy)^10  43  57
Gy(GxGxGyGxGyGy)^10Gx  99  1
Gy(GxGxGyGxGyGy)^10Gy  51  49
Gy(GxGxGyGxGyGy)^10GxGx  57  43
Gy(GxGxGyGxGyGy)^10GxGxGx  1  99
Gy(GxGxGyGxGyGy)^10GyGyGy  59  41
GxGx(GxGxGyGxGyGy)^10  56  44
GxGx(GxGxGyGxGyGy)^10Gx  63  37
GxGx(GxGxGyGxGyGy)^10Gy  99  1
GxGx(GxGxGyGxGyGy)^10GxGx  44  56
GxGx(GxGxGyGxGyGy)^10GxGxGx  35  65
GxGx(GxGxGyGxGyGy)^10GyGyGy  --  100
GxGxGx(GxGxGyGxGyGy)^10  99  1
GxGxGx(GxGxGyGxGyGy)^10Gx  56  44
GxGxGx(GxGxGyGxGyGy)^10Gy  41  59
GxGxGx(GxGxGyGxGyGy)^10GxGx  --  100
GxGxGx(GxGxGyGxGyGy)^10GxGxGx  59  41
GxGxGx(GxGxGyGxGyGy)^10GyGyGy  58  42
GyGyGy(GxGxGyGxGyGy)^10  63  37
GyGyGy(GxGxGyGxGyGy)^10Gx  1  99
GyGyGy(GxGxGyGxGyGy)^10Gy  53  47
GyGyGy(GxGxGyGxGyGy)^10GxGx  37  63
GyGyGy(GxGxGyGxGyGy)^10GxGxGx  99  1
GyGyGy(GxGxGyGxGyGy)^10GyGyGy  51  49
(Gx)^128  4  96
(Gx)^128Gx  75  25
(Gx)^128Gy  55  45
(Gx)^128GxGx  93  7
(Gx)^128GxGxGx  24  76
(Gx)^128GyGyGy  38  62
Gx(Gx)^128Gy  56  44
Gx(Gx)^128GxGxGx  12  88
Gx(Gx)^128GyGyGy  51  49
Gy(Gx)^128  49  51
Gy(Gx)^128Gx  47  53
Gy(Gx)^128Gy  --  100
Gy(Gx)^128GxGx  49  51
Gy(Gx)^128GxGxGx  48  52
Gy(Gx)^128GyGyGy  99  1
GxGx(Gx)^128Gy  60  40
GxGx(Gx)^128GxGxGx  75  25
GxGx(Gx)^128GyGyGy  53  47
GxGxGx(Gx)^128Gy  53  47
GxGxGx(Gx)^128GxGxGx  94  6
GxGxGx(Gx)^128GyGyGy  52  48
GyGyGy(Gx)^128  57  43
GyGyGy(Gx)^128Gx  55  45
GyGyGy(Gx)^128Gy  99  1
GyGyGy(Gx)^128GxGx  49  51
GyGyGy(Gx)^128GxGxGx  51  49
GyGyGy(Gx)^128GyGyGy  1  99
(Gy)^128  86  14
(Gy)^128Gx  47  53
(Gy)^128Gy  11  89
(Gy)^128GxGx  15  85
(Gy)^128GxGxGx  53  47
(Gy)^128GyGyGy  88  12
Gx(Gy)^128  46  54
Gx(Gy)^128Gx  --  100
Gx(Gy)^128Gy  47  53
Gx(Gy)^128GxGx  57  43
Gx(Gy)^128GxGxGx  99  1
Gx(Gy)^128GyGyGy  49  51
Gy(Gy)^128Gx  41  59
Gy(Gy)^128Gy  15  85
Gy(Gy)^128GxGx  85  15
Gy(Gy)^128GxGxGx  47  53
Gy(Gy)^128GyGyGy  86  14
GxGx(Gy)^128  29  71
GxGx(Gy)^128Gx  50  50
GxGx(Gy)^128Gy  90  10
GxGx(Gy)^128GxGx  78  22
GxGx(Gy)^128GxGxGx  45  55
GxGx(Gy)^128GyGyGy  8  92
GxGxGx(Gy)^128  50  50
GxGxGx(Gy)^128Gx  97  3
GxGxGx(Gy)^128Gy  47  53
GxGxGx(Gy)^128GxGx  40  60
GxGxGx(Gy)^128GxGxGx  1  99
GxGxGx(Gy)^128GyGyGy  51  49
GyGyGy(Gy)^128Gx  43  57
GyGyGy(Gy)^128GxGx  8  92
GyGyGy(Gy)^128GxGxGx  53  47
GyGyGy(Gy)^128GyGyGy  16  84
(GxGy)^64  98  2
(GxGy)^64Gx  58  42
(GxGy)^64Gy  56  44
(GxGy)^64GxGx  2  98
(GxGy)^64GxGxGx  49  51
(GxGy)^64GyGyGy  48  52
Gx(GxGy)^64  51  49
Gx(GxGy)^64Gx  --  100
Gx(GxGy)^64Gy  41  59
Gx(GxGy)^64GxGx  51  49
Gx(GxGy)^64GxGxGx  100  --
Gx(GxGy)^64GyGyGy  59  41
Gy(GxGy)^64  57  43
Gy(GxGy)^64Gx  56  44
Gy(GxGy)^64Gy  --  100
Gy(GxGy)^64GxGx  43  57
Gy(GxGy)^64GxGxGx  45  55
Gy(GxGy)^64GyGyGy  99  1
GxGx(GxGy)^64  1  99
GxGx(GxGy)^64Gx  55  45
GxGx(GxGy)^64Gy  40  60
GxGx(GxGy)^64GxGx  100  --
GxGx(GxGy)^64GxGxGx  45  55
GxGx(GxGy)^64GyGyGy  47  53
GxGxGx(GxGy)^64  49  51
GxGxGx(GxGy)^64Gx  100  --
GxGxGx(GxGy)^64Gy  56  44
GxGxGx(GxGy)^64GxGx  47  53
GxGxGx(GxGy)^64GxGxGx  1  99
GxGxGx(GxGy)^64GyGyGy  33  67
GyGyGy(GxGy)^64  53  47
GyGyGy(GxGy)^64Gx  43  57
GyGyGy(GxGy)^64Gy  100  --
GyGyGy(GxGy)^64GxGx  52  48
GyGyGy(GxGy)^64GxGxGx  57  43
GyGyGy(GxGy)^64GyGyGy  1  99
(GxGxGy)^42  60  40
(GxGxGy)^42Gx  70  30
(GxGxGy)^42Gy  95  5
(GxGxGy)^42GxGx  42  58
(GxGxGy)^42GxGxGx  31  69
(GxGxGy)^42GyGyGy  4  96
Gx(GxGxGy)^42  73  27
Gx(GxGxGy)^42Gx  89  11
Gx(GxGxGy)^42Gy  28  72
Gx(GxGxGy)^42GxGx  19  81
Gx(GxGxGy)^42GxGxGx  18  82
Gx(GxGxGy)^42GyGyGy  68  32
Gy(GxGxGy)^42  6  94
Gy(GxGxGy)^42Gx  82  18
Gy(GxGxGy)^42Gy  46  54
Gy(GxGxGy)^42GxGx  92  8
Gy(GxGxGy)^42GxGxGx  20  80
Gy(GxGxGy)^42GyGyGy  57  43
GxGx(GxGxGy)^42  43  57
GxGx(GxGxGy)^42Gx  24  76
GxGx(GxGxGy)^42Gy  2  98
GxGx(GxGxGy)^42GxGx  50  50
GxGx(GxGxGy)^42GxGxGx  73  27
GxGx(GxGxGy)^42GyGyGy  92  8
GxGxGx(GxGxGy)^42  28  72
GxGxGx(GxGxGy)^42Gx  11  89
GxGxGx(GxGxGy)^42Gy  74  26
GxGxGx(GxGxGy)^42GxGx  71  29
GxGxGx(GxGxGy)^42GxGxGx  86  14
GxGxGx(GxGxGy)^42GyGyGy  27  73
GyGyGy(GxGxGy)^42  97  3
GyGyGy(GxGxGy)^42Gx  30  70
GyGyGy(GxGxGy)^42Gy  45  55
GyGyGy(GxGxGy)^42GxGx  8  92
GyGyGy(GxGxGy)^42GxGxGx  73  27
GyGyGy(GxGxGy)^42GyGyGy  48  52
(GxGyGy)^42  58  42
(GxGyGy)^42Gx  5  95
(GxGyGy)^42Gy  31  69
(GxGyGy)^42GxGx  42  58
(GxGyGy)^42GxGxGx  92  8
(GxGyGy)^42GyGyGy  71  29
Gx(GxGyGy)^42  95  5
Gx(GxGyGy)^42Gx  43  57
Gx(GxGyGy)^42Gy  67  33
Gx(GxGyGy)^42GxGx  3  97
Gx(GxGyGy)^42GxGxGx  42  58
Gx(GxGyGy)^42GyGyGy  30  70
Gy(GxGyGy)^42  31  69
Gy(GxGyGy)^42Gx  36  64
Gy(GxGyGy)^42Gy  89  11
Gy(GxGyGy)^42GxGx  76  24
Gy(GxGyGy)^42GxGxGx  67  33
Gy(GxGyGy)^42GyGyGy  6  94
GxGx(GxGyGy)^42  37  63
GxGx(GxGyGy)^42Gx  96  4
GxGx(GxGyGy)^42Gy  69  31
GxGx(GxGyGy)^42GxGx  65  35
GxGx(GxGyGy)^42GxGxGx  2  98
GxGx(GxGyGy)^42GyGyGy  26  74
GxGxGx(GxGyGy)^42  8  92
GxGxGx(GxGyGy)^42Gx  52  48
GxGxGx(GxGyGy)^42Gy  27  73
GxGxGx(GxGyGy)^42GxGx  97  3
GxGxGx(GxGyGy)^42GxGxGx  45  55
GxGxGx(GxGyGy)^42GyGyGy  75  25
GyGyGy(GxGyGy)^42  73  27
GyGyGy(GxGyGy)^42Gx  70  30
GyGyGy(GxGyGy)^42Gy  6  94
GyGyGy(GxGyGy)^42GxGx  27  73
GyGyGy(GxGyGy)^42GxGxGx  40  60
GyGyGy(GxGyGy)^42GyGyGy  89  11
(GxGxGyGxGyGy)^21  99  1
(GxGxGyGxGyGy)^21Gx  56  44
(GxGxGyGxGyGy)^21Gy  52  48
(GxGxGyGxGyGy)^21GxGx  2  98
(GxGxGyGxGyGy)^21GxGxGx  37  63
(GxGxGyGxGyGy)^21GyGyGy  38  62
Gx(GxGxGyGxGyGy)^21  54  46
Gx(GxGxGyGxGyGy)^21Gx  3  97
Gx(GxGxGyGxGyGy)^21Gy  56  44
Gx(GxGxGyGxGyGy)^21GxGx  50  50
Gx(GxGxGyGxGyGy)^21GxGxGx  99  1
Gx(GxGxGyGxGyGy)^21GyGyGy  38  62
Gy(GxGxGyGxGyGy)^21  53  47
Gy(GxGxGyGxGyGy)^21Gx  29  71
Gy(GxGxGyGxGyGy)^21Gy  --  100
Gy(GxGxGyGxGyGy)^21GxGx  32  68
Gy(GxGxGyGxGyGy)^21GxGxGx  64  36
Gy(GxGxGyGxGyGy)^21GyGyGy  99  1
GxGx(GxGxGyGxGyGy)^21  1  99
GxGx(GxGxGyGxGyGy)^21Gx  43  57
GxGx(GxGxGyGxGyGy)^21Gy  39  61
GxGx(GxGxGyGxGyGy)^21GxGx  97  3
GxGx(GxGxGyGxGyGy)^21GxGxGx  56  44
GxGx(GxGxGyGxGyGy)^21GyGyGy  61  39
GxGxGx(GxGxGyGxGyGy)^21  49  51
GxGxGx(GxGxGyGxGyGy)^21Gx  97  3
GxGxGx(GxGxGyGxGyGy)^21Gy  45  55
GxGxGx(GxGxGyGxGyGy)^21GxGx  60  40
GxGxGx(GxGxGyGxGyGy)^21GxGxGx  --  100
GxGxGx(GxGxGyGxGyGy)^21GyGyGy  51  49
GyGyGy(GxGxGyGxGyGy)^21  50  50
GyGyGy(GxGxGyGxGyGy)^21Gx  59  41
GyGyGy(GxGxGyGxGyGy)^21Gy  99  1
GyGyGy(GxGxGyGxGyGy)^21GxGx  63  37
GyGyGy(GxGxGyGxGyGy)^21GxGxGx  43  57
GyGyGy(GxGxGyGxGyGy)^21GyGyGy  1  99
(Gx)^256  82  18
(Gx)^256Gx  13  87
(Gx)^256Gy  49  51
(Gx)^256GxGx  23  77
(Gx)^256GxGxGx  88  12
(Gx)^256GyGyGy  41  59
Gx(Gx)^256Gy  49  51
Gx(Gx)^256GxGxGx  72  28
Gx(Gx)^256GyGyGy  54  46
Gy(Gx)^256  51  49
Gy(Gx)^256Gx  44  56
Gy(Gx)^256Gy  --  100
Gy(Gx)^256GxGx  54  46
Gy(Gx)^256GxGxGx  50  50
Gy(Gx)^256GyGyGy  100  --
GxGx(Gx)^256Gy  53  47
GxGx(Gx)^256GxGxGx  9  91
GxGx(Gx)^256GyGyGy  43  57
GxGxGx(Gx)^256Gy  49  51
GxGxGx(Gx)^256GxGxGx  20  80
GxGxGx(Gx)^256GyGyGy  49  51
GyGyGy(Gx)^256  54  46
GyGyGy(Gx)^256Gx  53  47
GyGyGy(Gx)^256Gy  100  --
GyGyGy(Gx)^256GxGx  51  49
GyGyGy(Gx)^256GxGxGx  52  48
GyGyGy(Gx)^256GyGyGy  --  100
(Gy)^256  37  63
(Gy)^256Gx  40  60
(Gy)^256Gy  --  100
(Gy)^256GxGx  52  48
(Gy)^256GxGxGx  52  48
(Gy)^256GyGyGy  99  1
Gx(Gy)^256  55  45
Gx(Gy)^256Gx  --  100
Gx(Gy)^256Gy  57  43
Gx(Gy)^256GxGx  48  52
Gx(Gy)^256GxGxGx  100  --
Gx(Gy)^256GyGyGy  49  51
Gy(Gy)^256Gx  49  51
Gy(Gy)^256Gy  64  36
Gy(Gy)^256GxGx  100  --
Gy(Gy)^256GxGxGx  45  55
Gy(Gy)^256GyGyGy  37  63
GxGx(Gy)^256  60  40
GxGx(Gy)^256Gx  52  48
GxGx(Gy)^256Gy  98  2
GxGx(Gy)^256GxGx  43  57
GxGx(Gy)^256GxGxGx  52  48
GxGx(Gy)^256GyGyGy  --  100
GxGxGx(Gy)^256  47  53
GxGxGx(Gy)^256Gx  100  --
GxGxGx(Gy)^256Gy  40  60
GxGxGx(Gy)^256GxGx  44  56
GxGxGx(Gy)^256GxGxGx  --  100
GxGxGx(Gy)^256GyGyGy  58  42
GyGyGy(Gy)^256Gx  32  68
GyGyGy(Gy)^256GxGx  1  99
GyGyGy(Gy)^256GxGxGx  55  45
GyGyGy(Gy)^256GyGyGy  57  43
(GxGy)^128  94  6
(GxGy)^128Gx  68  32
(GxGy)^128Gy  67  33
(GxGy)^128GxGx  9  91
(GxGy)^128GxGxGx  30  70
(GxGy)^128GyGyGy  39  61
Gx(GxGy)^128  64  36
Gx(GxGy)^128Gx  2  98
Gx(GxGy)^128Gy  36  64
Gx(GxGy)^128GxGx  35  65
Gx(GxGy)^128GxGxGx  95  5
Gx(GxGy)^128GyGyGy  69  31
Gy(GxGy)^128  61  39
Gy(GxGy)^128Gx  58  42
Gy(GxGy)^128Gy  1  99
Gy(GxGy)^128GxGx  37  63
Gy(GxGy)^128GxGxGx  30  70
Gy(GxGy)^128GyGyGy  86  14
GxGx(GxGy)^128  2  98
GxGx(GxGy)^128Gx  45  55
GxGx(GxGy)^128Gy  36  64
GxGx(GxGy)^128GxGx  94  6
GxGx(GxGy)^128GxGxGx  56  44
GxGx(GxGy)^128GyGyGy  70  30
GxGxGx(GxGy)^128  36  64
GxGxGx(GxGy)^128Gx  97  3
GxGxGx(GxGy)^128Gy  61  39
GxGxGx(GxGy)^128GxGx  59  41
GxGxGx(GxGy)^128GxGxGx  2  98
GxGxGx(GxGy)^128GyGyGy  33  67
GyGyGy(GxGy)^128  27  73
GyGyGy(GxGy)^128Gx  40  60
GyGyGy(GxGy)^128Gy  94  6
GyGyGy(GxGy)^128GxGx  64  36
GyGyGy(GxGy)^128GxGxGx  58  42
GyGyGy(GxGy)^128GyGyGy  2  98
(GxGxGy)^85  68  32
(GxGxGy)^85Gx  78  22
(GxGxGy)^85Gy  73  27
(GxGxGy)^85GxGx  31  69
(GxGxGy)^85GxGxGx  13  87
(GxGxGy)^85GyGyGy  21  79
Gx(GxGxGy)^85  85  15
Gx(GxGxGy)^85Gx  65  35
Gx(GxGxGy)^85Gy  18  82
Gx(GxGxGy)^85GxGx  14  86
Gx(GxGxGy)^85GxGxGx  40  60
Gx(GxGxGy)^85GyGyGy  84  16
Gy(GxGxGy)^85  21  79
Gy(GxGxGy)^85Gx  78  22
Gy(GxGxGy)^85Gy  26  74
Gy(GxGxGy)^85GxGx  79  21
Gy(GxGxGy)^85GxGxGx  12  88
Gy(GxGxGy)^85GyGyGy  74  26
GxGx(GxGxGy)^85  25  75
GxGx(GxGxGy)^85Gx  15  85
GxGx(GxGxGy)^85Gy  15  85
GxGx(GxGxGy)^85GxGx  77  23
GxGx(GxGxGy)^85GxGxGx  91  9
GxGx(GxGxGy)^85GyGyGy  73  27
GxGxGx(GxGxGy)^85  21  79
GxGxGx(GxGxGy)^85Gx  40  60
GxGxGx(GxGxGy)^85Gy  83  17
GxGxGx(GxGxGy)^85GxGx  76  24
GxGxGx(GxGxGy)^85GxGxGx  33  67
GxGxGx(GxGxGy)^85GyGyGy  11  89
GyGyGy(GxGxGy)^85  84  16
GyGyGy(GxGxGy)^85Gx  16  84
GyGyGy(GxGxGy)^85Gy  64  36
GyGyGy(GxGxGy)^85GxGx  21  79
GyGyGy(GxGxGy)^85GxGxGx  87  13
GyGyGy(GxGxGy)^85GyGyGy  31  69
(GxGyGy)^85  71  29
(GxGyGy)^85Gx  16  84
(GxGyGy)^85Gy  18  82
(GxGyGy)^85GxGx  31  69
(GxGyGy)^85GxGxGx  80  20
(GxGyGy)^85GyGyGy  85  15
Gx(GxGyGy)^85  87  13
Gx(GxGyGy)^85Gx  35  65
Gx(GxGyGy)^85Gy  76  24
Gx(GxGyGy)^85GxGx  13  87
Gx(GxGyGy)^85GxGxGx  69  31
Gx(GxGyGy)^85GyGyGy  11  89
Gy(GxGyGy)^85  21  79
Gy(GxGyGy)^85Gx  23  77
Gy(GxGyGy)^85Gy  73  27
Gy(GxGyGy)^85GxGx  79  21
Gy(GxGyGy)^85GxGxGx  86  14
Gy(GxGyGy)^85GyGyGy  26  74
GxGx(GxGyGy)^85  35  65
GxGx(GxGyGy)^85Gx  84  16
GxGx(GxGyGy)^85Gy  84  16
GxGx(GxGyGy)^85GxGx  77  23
GxGx(GxGyGy)^85GxGxGx  15  85
GxGx(GxGyGy)^85GyGyGy  18  82
GxGxGx(GxGyGy)^85  15  85
GxGxGx(GxGyGy)^85Gx  61  39
GxGxGx(GxGyGy)^85Gy  14  86
GxGxGx(GxGyGy)^85GxGx  77  23
GxGxGx(GxGyGy)^85GxGxGx  34  66
GxGxGx(GxGyGy)^85GyGyGy  86  14
GyGyGy(GxGyGy)^85  79  21
GyGyGy(GxGyGy)^85Gx  84  16
GyGyGy(GxGyGy)^85Gy  31  69
GyGyGy(GxGyGy)^85GxGx  16  84
GyGyGy(GxGyGy)^85GxGxGx  12  88
GyGyGy(GxGyGy)^85GyGyGy  68  32
(GxGxGyGxGyGy)^42  92  8
(GxGxGyGxGyGy)^42Gx  77  23
(GxGxGyGxGyGy)^42Gy  56  44
(GxGxGyGxGyGy)^42GxGx  6  94
(GxGxGyGxGyGy)^42GxGxGx  39  61
(GxGxGyGxGyGy)^42GyGyGy  19  81
Gx(GxGxGyGxGyGy)^42  65  35
Gx(GxGxGyGxGyGy)^42Gx  3  97
Gx(GxGxGyGxGyGy)^42Gy  74  26
Gx(GxGxGyGxGyGy)^42GxGx  37  63
Gx(GxGxGyGxGyGy)^42GxGxGx  91  9
Gx(GxGxGyGxGyGy)^42GyGyGy  35  65
Gy(GxGxGyGxGyGy)^42  68  32
Gy(GxGxGyGxGyGy)^42Gx  45  55
Gy(GxGxGyGxGyGy)^42Gy  8  92
Gy(GxGxGyGxGyGy)^42GxGx  20  80
Gy(GxGxGyGxGyGy)^42GxGxGx  61  39
Gy(GxGxGyGxGyGy)^42GyGyGy  94  6
GxGx(GxGxGyGxGyGy)^42  4  96
GxGx(GxGxGyGxGyGy)^42Gx  31  69
GxGx(GxGxGyGxGyGy)^42Gy  35  65
GxGx(GxGxGyGxGyGy)^42GxGx  96  4
GxGx(GxGxGyGxGyGy)^42GxGxGx  64  36
GxGx(GxGxGyGxGyGy)^42GyGyGy  65  35
GxGxGx(GxGxGyGxGyGy)^42  39  61
GxGxGx(GxGxGyGxGyGy)^42Gx  94  6
GxGxGx(GxGxGyGxGyGy)^42Gy  43  57
GxGxGx(GxGxGyGxGyGy)^42GxGx  57  43
GxGxGx(GxGxGyGxGyGy)^42GxGxGx  4  96
GxGxGx(GxGxGyGxGyGy)^42GyGyGy  71  29
GyGyGy(GxGxGyGxGyGy)^42  24  76
GyGyGy(GxGxGyGxGyGy)^42Gx  64  36
GyGyGy(GxGxGyGxGyGy)^42Gy  94  6
GyGyGy(GxGxGyGxGyGy)^42GxGx  69  31
GyGyGy(GxGxGyGxGyGy)^42GxGxGx  30  70
GyGyGy(GxGxGyGxGyGy)^42GyGyGy  6  94


==> anc/Simulated_data/ds_linear_1.txt <==
## Columns = 0 count, 1 count
{}  100  --
Gx  44  56
Gy  53  47
GxGx  --  100
GxGxGx  51  49
GyGyGy  55  45
GxGy  53  47
GxGxGxGx  99  1
GxGyGyGy  51  49
GyGx  49  51
GyGy  --  100
GyGxGx  54  46
GyGxGxGx  52  48
GyGyGyGy  100  --
GxGxGy  46  54
GxGxGxGxGx  50  50
GxGxGyGyGy  34  66
GxGxGxGy  48  52
GxGxGxGxGxGx  2  98
GxGxGxGyGyGy  52  48
GyGyGyGx  45  55
GyGyGyGxGx  44  56
GyGyGyGxGxGx  49  51
GyGyGyGyGyGy  1  99
Gy(Gx)Gy  --  100
Gy(Gx)GxGxGx  56  44
Gy(Gx)GyGyGy  100  --
GxGxGx(Gx)Gy  46  54
GxGxGx(Gx)GxGxGx  54  46
GxGxGx(Gx)GyGyGy  48  52
GyGyGy(Gx)Gy  100  --
GyGyGy(Gx)GxGxGx  54  46
GyGyGy(Gx)GyGyGy  --  100
Gx(Gy)Gx  --  100
Gx(Gy)Gy  46  54
Gx(Gy)GxGx  62  38
Gx(Gy)GxGxGx  99  1
Gx(Gy)GyGyGy  52  48
Gy(Gy)Gx  48  52
Gy(Gy)GxGx  100  --
Gy(Gy)GxGxGx  51  49
Gy(Gy)GyGyGy  41  59
GxGx(Gy)Gx  63  37
GxGx(Gy)Gy  100  --
GxGx(Gy)GxGx  55  45
GxGx(Gy)GxGxGx  30  70
GxGx(Gy)GyGyGy  --  100
GxGxGx(Gy)Gx  99  1
GxGxGx(Gy)Gy  43  57
GxGxGx(Gy)GxGx  41  59
GxGxGx(Gy)GxGxGx  1  99
GxGxGx(Gy)GyGyGy  53  47
GyGyGy(Gy)Gx  46  54
GyGyGy(Gy)GxGx  --  100
GyGyGy(Gy)GxGxGx  58  42
GyGyGy(Gy)GyGyGy  48  52
Gy(Gx)^2Gy  --  100
Gy(Gx)^2GxGxGx  42  58
Gy(Gx)^2GyGyGy  100  --
GxGxGx(Gx)^2Gy  52  48
GxGxGx(Gx)^2GxGxGx  100  --
GxGxGx(Gx)^2GyGyGy  51  49
GyGyGy(Gx)^2Gy  100  --
GyGyGy(Gx)^2GxGxGx  56  44
GyGyGy(Gx)^2GyGyGy  --  100
Gx(Gy)^2Gx  1  99
Gx(Gy)^2GxGx  41  59
Gx(Gy)^2GxGxGx  100  --
Gx(Gy)^2GyGyGy  58  42
GxGx(Gy)^2Gx  53  47
GxGx(Gy)^2GxGx  --  100
GxGx(Gy)^2GxGxGx  53  47
GxGx(Gy)^2GyGyGy  55  45
GxGxGx(Gy)^2Gx  99  1
GxGxGx(Gy)^2GxGx  57  43
GxGxGx(Gy)^2GxGxGx  --  100
GxGxGx(Gy)^2GyGyGy  55  45
GyGyGy(Gy)^2Gx  53  47
GyGyGy(Gy)^2GxGx  50  50
GyGyGy(Gy)^2GxGxGx  55  45
GyGyGy(Gy)^2GyGyGy  100  --
Gy(GxGy)Gx  53  47
Gy(GxGy)Gy  50  50
Gy(GxGy)GxGx  100  --
Gy(GxGy)GxGxGx  40  60
Gy(GxGy)GyGyGy  53  47
GxGxGx(GxGy)Gx  34  66
GxGxGx(GxGy)Gy  1  99
GxGxGx(GxGy)GxGx  41  59
GxGxGx(GxGy)GxGxGx  58  42
GxGxGx(GxGy)GyGyGy  100  --
GyGyGy(GxGy)Gx  50  50
GyGyGy(GxGy)Gy  46  54
GyGyGy(GxGy)GxGx  --  100
GyGyGy(GxGy)GxGxGx  50  50
GyGyGy(GxGy)GyGyGy  54  46
Gy(Gx)^4Gy  --  100
Gy(Gx)^4GxGx  46  54
Gy(Gx)^4GxGxGx  52  48
Gy(Gx)^4GyGyGy  100  --
GxGx(Gx)^4Gy  53  47
GxGx(Gx)^4GxGxGx  40  60
GxGx(Gx)^4GyGyGy  43  57
GxGxGx(Gx)^4Gy  60  40
GxGxGx(Gx)^4GxGxGx  3  97
GxGxGx(Gx)^4GyGyGy  55  45
GyGyGy(Gx)^4Gy  100  --
GyGyGy(Gx)^4GxGx  52  48
GyGyGy(Gx)^4GxGxGx  50  50
GyGyGy(Gx)^4GyGyGy  --  100
Gx(Gy)^4Gx  --  100
Gx(Gy)^4GxGx  58  42
Gx(Gy)^4GxGxGx  100  --
Gx(Gy)^4GyGyGy  47  53
GxGx(Gy)^4Gx  53  47
GxGx(Gy)^4GxGx  100  --
GxGx(Gy)^4GxGxGx  39  61
GxGx(Gy)^4GyGyGy  42  58
GxGxGx(Gy)^4Gx  98  2
GxGxGx(Gy)^4GxGx  42  58
GxGxGx(Gy)^4GxGxGx  --  100
GxGxGx(Gy)^4GyGyGy  54  46
GyGyGy(Gy)^4Gx  52  48
GyGyGy(Gy)^4GxGx  60  40
GyGyGy(Gy)^4GxGxGx  46  54
GyGyGy(Gy)^4GyGyGy  --  100
(GxGy)^2  52  48
(GxGy)^2Gx  46  54
(GxGy)^2Gy  99  1
(GxGy)^2GxGx  61  39
(GxGy)^2GxGxGx  47  53
(GxGy)^2GyGyGy  1  99
Gx(GxGy)^2  100  --
Gx(GxGy)^2Gx  45  55
Gx(GxGy)^2Gy  39  61
Gx(GxGy)^2GxGx  2  98
Gx(GxGy)^2GxGxGx  46  54
Gx(GxGy)^2GyGyGy  58  42
Gy(GxGy)^2  56  44
Gy(GxGy)^2Gx  100  --
Gy(GxGy)^2Gy  42  58
Gy(GxGy)^2GxGx  44  56
Gy(GxGy)^2GxGxGx  2  98
Gy(GxGy)^2GyGyGy  62  38
GxGx(GxGy)^2  42  58
GxGx(GxGy)^2Gx  40  60
GxGx(GxGy)^2Gy  1  99
GxGx(GxGy)^2GxGx  51  49
GxGx(GxGy)^2GxGxGx  57  43
GxGx(GxGy)^2GyGyGy  99  1
GxGxGx(GxGy)^2  1  99
GxGxGx(GxGy)^2Gx  55  45
GxGxGx(GxGy)^2Gy  53  47
GxGxGx(GxGy)^2GxGx  98  2
GxGxGx(GxGy)^2GxGxGx  43  57
GxGxGx(GxGy)^2GyGyGy  33  67
GyGyGy(GxGy)^2  50  50
GyGyGy(GxGy)^2Gx  1  99
GyGyGy(GxGy)^2Gy  55  45
GyGyGy(GxGy)^2GxGx  57  43
GyGyGy(GxGy)^2GxGxGx  99  1
GyGyGy(GxGy)^2GyGyGy  46  54
Gy(GxGxGy)Gx  57  43
Gy(GxGxGy)Gy  56  44
Gy(GxGxGy)GxGx  98  2
Gy(GxGxGy)GxGxGx  39  61
Gy(GxGxGy)GyGyGy  45  55
GxGxGx(GxGxGy)Gx  --  100
GxGxGx(GxGxGy)Gy  60  40
GxGxGx(GxGxGy)GxGx  57  43
GxGxGx(GxGxGy)GxGxGx  99  1
GxGxGx(GxGxGy)GyGyGy  42  58
GyGyGy(GxGxGy)Gx  51  49
GyGyGy(GxGxGy)Gy  48  52
GyGyGy(GxGxGy)GxGx  --  100
GyGyGy(GxGxGy)GxGxGx  60  40
GyGyGy(GxGxGy)GyGyGy  49  51
Gy(GxGyGy)Gx  57  43
Gy(GxGyGy)GxGx  54  46
Gy(GxGyGy)GxGxGx  45  55
Gy(GxGyGy)GyGyGy  --  100
GxGxGx(GxGyGy)Gx  48  52
GxGxGx(GxGyGy)GxGx  100  --
GxGxGx(GxGyGy)GxGxGx  49  51
GxGxGx(GxGyGy)GyGyGy  55  45
GyGyGy(GxGyGy)Gx  48  52
GyGyGy(GxGyGy)GxGx  56  44
GyGyGy(GxGyGy)GxGxGx  47  53
GyGyGy(GxGyGy)GyGyGy  100  --
(Gx)^8Gy  50  50
(Gx)^8GxGxGx  68  32
(Gx)^8GyGyGy  52  48
Gx(Gx)^8Gy  50  50
Gx(Gx)^8GxGxGx  96  4
Gx(Gx)^8GyGyGy  50  50
Gy(Gx)^8  58  42
Gy(Gx)^8Gx  56  44
Gy(Gx)^8Gy  1  99
Gy(Gx)^8GxGx  52  48
Gy(Gx)^8GxGxGx  53  47
Gy(Gx)^8GyGyGy  100  --
GxGx(Gx)^8Gy  51  49
GxGx(Gx)^8GxGxGx  28  72
GxGx(Gx)^8GyGyGy  54  46
GxGxGx(Gx)^8Gy  49  51
GxGxGx(Gx)^8GxGxGx  8  92
GxGxGx(Gx)^8GyGyGy  54  46
GyGyGy(Gx)^8  47  53
GyGyGy(Gx)^8Gx  53  47
GyGyGy(Gx)^8Gy  100  --
GyGyGy(Gx)^8GxGx  42  58
GyGyGy(Gx)^8GxGxGx  41  59
GyGyGy(Gx)^8GyGyGy  --  100
(Gy)^8Gx  51  49
(Gy)^8Gy  51  49
(Gy)^8GxGx  --  100
(Gy)^8GxGxGx  53  47
(Gy)^8GyGyGy  48  52
Gx(Gy)^8  52  48
Gx(Gy)^8Gx  --  100
Gx(Gy)^8Gy  53  47
Gx(Gy)^8GxGx  46  54
Gx(Gy)^8GxGxGx  100  --
Gx(Gy)^8GyGyGy  58  42
Gy(Gy)^8Gx  44  56
Gy(Gy)^8GxGx  55  45
Gy(Gy)^8GxGxGx  62  38
Gy(Gy)^8GyGyGy  100  --
GxGx(Gy)^8  --  100
GxGx(Gy)^8Gx  60  40
GxGx(Gy)^8Gy  50  50
GxGx(Gy)^8GxGx  99  1
GxGx(Gy)^8GxGxGx  41  59
GxGx(Gy)^8GyGyGy  42  58
GxGxGx(Gy)^8  58  42
GxGxGx(Gy)^8Gx  99  1
GxGxGx(Gy)^8Gy  55  45
GxGxGx(Gy)^8GxGx  43  57
GxGxGx(Gy)^8GxGxGx  1  99
GxGxGx(Gy)^8GyGyGy  44  56
GyGyGy(Gy)^8Gx  47  53
GyGyGy(Gy)^8GxGx  45  55
GyGyGy(Gy)^8GxGxGx  52  48
GyGyGy(Gy)^8GyGyGy  --  100
(GxGy)^4  51  49
(GxGy)^4Gx  1  99
(GxGy)^4Gy  60  40
(GxGy)^4GxGx  54  46
(GxGy)^4GxGxGx  100  --
(GxGy)^4GyGyGy  37  63
Gx(GxGy)^4  63  37
Gx(GxGy)^4Gx  56  44
Gx(GxGy)^4Gy  97  3
Gx(GxGy)^4GxGx  42  58
Gx(GxGy)^4GxGxGx  37  63
Gx(GxGy)^4GyGyGy  1  99
Gy(GxGy)^4  --  100
Gy(GxGy)^4Gx  54  46
Gy(GxGy)^4Gy  57  43
Gy(GxGy)^4GxGx  98  2
Gy(GxGy)^4GxGxGx  42  58
Gy(GxGy)^4GyGyGy  34  66
GxGx(GxGy)^4  54  46
GxGx(GxGy)^4Gx  97  3
GxGx(GxGy)^4Gy  35  65
GxGx(GxGy)^4GxGx  40  60
GxGx(GxGy)^4GxGxGx  2  98
GxGx(GxGy)^4GyGyGy  56  44
GxGxGx(GxGy)^4  42  58
GxGxGx(GxGy)^4Gx  40  60
GxGxGx(GxGy)^4Gy  2  98
GxGxGx(GxGy)^4GxGx  58  42
GxGxGx(GxGy)^4GxGxGx  66  34
GxGxGx(GxGy)^4GyGyGy  98  2
GyGyGy(GxGy)^4  100  --
GyGyGy(GxGy)^4Gx  44  56
GyGyGy(GxGy)^4Gy  50  50
GyGyGy(GxGy)^4GxGx  4  96
GyGyGy(GxGy)^4GxGxGx  64  36
GyGyGy(GxGy)^4GyGyGy  60  40
(GxGxGy)^2  100  --
(GxGxGy)^2Gx  41  59
(GxGxGy)^2Gy  49  51
(GxGxGy)^2GxGx  --  100
(GxGxGy)^2GxGxGx  67  33
(GxGxGy)^2GyGyGy  59  41
Gx(GxGxGy)^2  44  56
Gx(GxGxGy)^2Gx  --  100
Gx(GxGxGy)^2Gy  62  38
Gx(GxGxGy)^2GxGx  61  39
Gx(GxGxGy)^2GxGxGx  99  1
Gx(GxGxGy)^2GyGyGy  38  62
Gy(GxGxGy)^2  55  45
Gy(GxGxGy)^2Gx  38  62
Gy(GxGxGy)^2Gy  --  100
Gy(GxGxGy)^2GxGx  46  54
Gy(GxGxGy)^2GxGxGx  50  50
Gy(GxGxGy)^2GyGyGy  100  --
GxGx(GxGxGy)^2  2  98
GxGx(GxGxGy)^2Gx  58  42
GxGx(GxGxGy)^2Gy  51  49
GxGx(GxGxGy)^2GxGx  99  1
GxGx(GxGxGy)^2GxGxGx  38  62
GxGx(GxGxGy)^2GyGyGy  51  49
GxGxGx(GxGxGy)^2  58  42
GxGxGx(GxGxGy)^2Gx  99  1
GxGxGx(GxGxGy)^2Gy  52  48
GxGxGx(GxGxGy)^2GxGx  37  63
GxGxGx(GxGxGy)^2GxGxGx  3  97
GxGxGx(GxGxGy)^2GyGyGy  51  49
GyGyGy(GxGxGy)^2  57  43
GyGyGy(GxGxGy)^2Gx  52  48
GyGyGy(GxGxGy)^2Gy  98  2
GyGyGy(GxGxGy)^2GxGx  43  57
GyGyGy(GxGxGy)^2GxGxGx  39  61
GyGyGy(GxGxGy)^2GyGyGy  --  100
(GxGyGy)^2  100  --
(GxGyGy)^2Gx  51  49
(GxGyGy)^2Gy  44  56
(GxGyGy)^2GxGx  --  100
(GxGyGy)^2GxGxGx  49  51
(GxGyGy)^2GyGyGy  52  48
Gx(GxGyGy)^2  47  53
Gx(GxGyGy)^2Gx  1  99
Gx(GxGyGy)^2Gy  54  46
Gx(GxGyGy)^2GxGx  52  48
Gx(GxGyGy)^2GxGxGx  99  1
Gx(GxGyGy)^2GyGyGy  48  52
Gy(GxGyGy)^2  47  53
Gy(GxGyGy)^2Gx  42  58
Gy(GxGyGy)^2Gy  1  99
Gy(GxGyGy)^2GxGx  55  45
Gy(GxGyGy)^2GxGxGx  58  42
Gy(GxGyGy)^2GyGyGy  100  --
GxGx(GxGyGy)^2  1  99
GxGx(GxGyGy)^2Gx  65  35
GxGx(GxGyGy)^2Gy  51  49
GxGx(GxGyGy)^2GxGx  100  --
GxGx(GxGyGy)^2GxGxGx  45  55
GxGx(GxGyGy)^2GyGyGy  38  62
GxGxGx(GxGyGy)^2  56  44
GxGxGx(GxGyGy)^2Gx  97  3
GxGxGx(GxGyGy)^2Gy  55  45
GxGxGx(GxGyGy)^2GxGx  35  65
GxGxGx(GxGyGy)^2GxGxGx  --  100
GxGxGx(GxGyGy)^2GyGyGy  52  48
GyGyGy(GxGyGy)^2  61  39
GyGyGy(GxGyGy)^2Gx  58  42
GyGyGy(GxGyGy)^2Gy  96  4
GyGyGy(GxGyGy)^2GxGx  57  43
GyGyGy(GxGyGy)^2GxGxGx  46  54
GyGyGy(GxGyGy)^2GyGyGy  --  100
(GxGxGyGxGyGy)Gx  45  55
(GxGxGyGxGyGy)Gy  --  100
(GxGxGyGxGyGy)GxGx  61  39
(GxGxGyGxGyGy)GxGxGx  42  58
(GxGxGyGxGyGy)GyGyGy  98  2
Gx(GxGxGyGxGyGy)Gx  46  54
Gx(GxGxGyGxGyGy)Gy  54  46
Gx(GxGxGyGxGyGy)GxGx  100  --
Gx(GxGxGyGxGyGy)GxGxGx  47  53
Gx(GxGxGyGxGyGy)GyGyGy  44  56
Gy(GxGxGyGxGyGy)  45  55
Gy(GxGxGyGxGyGy)Gx  100  --
Gy(GxGxGyGxGyGy)Gy  40  60
Gy(GxGxGyGxGyGy)GxGx  57  43
Gy(GxGxGyGxGyGy)GxGxGx  --  100
Gy(GxGxGyGxGyGy)GyGyGy  47  53
GxGx(GxGxGyGxGyGy)Gx  56  44
GxGx(GxGxGyGxGyGy)Gy  100  --
GxGx(GxGxGyGxGyGy)GxGx  44  56
GxGx(GxGxGyGxGyGy)GxGxGx  51  49
GxGx(GxGxGyGxGyGy)GyGyGy  1  99
GxGxGx(GxGxGyGxGyGy)  99  1
GxGxGx(GxGxGyGxGyGy)Gx  39  61
GxGxGx(GxGxGyGxGyGy)Gy  32  68
GxGxGx(GxGxGyGxGyGy)GxGx  --  100
GxGxGx(GxGxGyGxGyGy)GxGxGx  52  48
GxGxGx(GxGxGyGxGyGy)GyGyGy  72  28
GyGyGy(GxGxGyGxGyGy)  55  45
GyGyGy(GxGxGyGxGyGy)Gx  --  100
GyGyGy(GxGxGyGxGyGy)Gy  46  54
GyGyGy(GxGxGyGxGyGy)GxGx  50  50
GyGyGy(GxGxGyGxGyGy)GxGxGx  99  1
GyGyGy(GxGxGyGxGyGy)GyGyGy  43  57
(Gx)^16  93  7
(Gx)^16Gx  26  74
(Gx)^16Gy  51  49
(Gx)^16GxGx  6  94
(Gx)^16GxGxGx  71  29
(Gx)^16GyGyGy  47  53
Gx(Gx)^16Gy  57  43
Gx(Gx)^16GxGxGx  94  6
Gx(Gx)^16GyGyGy  41  59
Gy(Gx)^16  50  50
Gy(Gx)^16Gx  42  58
Gy(Gx)^16Gy  1  99
Gy(Gx)^16GxGx  53  47
Gy(Gx)^16GxGxGx  43  57
Gy(Gx)^16GyGyGy  100  --
GxGx(Gx)^16Gy  49  51
GxGx(Gx)^16GxGxGx  17  83
GxGx(Gx)^16GyGyGy  45  55
GxGxGx(Gx)^16Gy  46  54
GxGxGx(Gx)^16GxGxGx  9  91
GxGxGx(Gx)^16GyGyGy  47  53
GyGyGy(Gx)^16  56  44
GyGyGy(Gx)^16Gx  51  49
GyGyGy(Gx)^16Gy  100  --
GyGyGy(Gx)^16GxGx  51  49
GyGyGy(Gx)^16GxGxGx  45  55
GyGyGy(Gx)^16GyGyGy  --  100
(Gy)^16  100  --
(Gy)^16Gx  52  48
(Gy)^16Gy  47  53
(Gy)^16GxGx  --  100
(Gy)^16GxGxGx  56  44
(Gy)^16GyGyGy  58  42
Gx(Gy)^16  49  51
Gx(Gy)^16Gx  --  100
Gx(Gy)^16Gy  49  51
Gx(Gy)^16GxGx  51  49
Gx(Gy)^16GxGxGx  100  --
Gx(Gy)^16GyGyGy  53  47
Gy(Gy)^16Gx  49  51
Gy(Gy)^16Gy  --  100
Gy(Gy)^16GxGx  48  52
Gy(Gy)^16GxGxGx  52  48
Gy(Gy)^16GyGyGy  100  --
GxGx(Gy)^16  1  99
GxGx(Gy)^16Gx  52  48
GxGx(Gy)^16Gy  57  43
GxGx(Gy)^16GxGx  100  --
GxGx(Gy)^16GxGxGx  37  63
GxGx(Gy)^16GyGyGy  42  58
GxGxGx(Gy)^16  59  41
GxGxGx(Gy)^16Gx  100  --
GxGxGx(Gy)^16Gy  58  42
GxGxGx(Gy)^16GxGx  43  57
GxGxGx(Gy)^16GxGxGx  2  98
GxGxGx(Gy)^16GyGyGy  54  46
GyGyGy(Gy)^16Gx  59  41
GyGyGy(Gy)^16GxGx  45  55
GyGyGy(Gy)^16GxGxGx  50  50
GyGyGy(Gy)^16GyGyGy  --  100
(GxGy)^8  63  37
(GxGy)^8Gx  62  38
(GxGy)^8Gy  98  2
(GxGy)^8GxGx  34  66
(GxGy)^8GxGxGx  35  65
(GxGy)^8GyGyGy  4  96
Gx(GxGy)^8  96  4
Gx(GxGy)^8Gx  26  74
Gx(GxGy)^8Gy  36  64
Gx(GxGy)^8GxGx  8  92
Gx(GxGy)^8GxGxGx  75  25
Gx(GxGy)^8GyGyGy  69  31
Gy(GxGy)^8  61  39
Gy(GxGy)^8Gx  95  5
Gy(GxGy)^8Gy  25  75
Gy(GxGy)^8GxGx  23  77
Gy(GxGy)^8GxGxGx  4  96
Gy(GxGy)^8GyGyGy  67  33
GxGx(GxGy)^8  41  59
GxGx(GxGy)^8Gx  34  66
GxGx(GxGy)^8Gy  5  95
GxGx(GxGy)^8GxGx  70  30
GxGx(GxGy)^8GxGxGx  52  48
GxGx(GxGy)^8GyGyGy  90  10
GxGxGx(GxGy)^8  9  91
GxGxGx(GxGy)^8Gx  72  28
GxGxGx(GxGy)^8Gy  70  30
GxGxGx(GxGy)^8GxGx  96  4
GxGxGx(GxGy)^8GxGxGx  34  66
GxGxGx(GxGy)^8GyGyGy  31  69
GyGyGy(GxGy)^8  37  63
GyGyGy(GxGy)^8Gx  2  98
GyGyGy(GxGy)^8Gy  65  35
GyGyGy(GxGy)^8GxGx  58  42
GyGyGy(GxGy)^8GxGxGx  93  7
GyGyGy(GxGy)^8GyGyGy  33  67
(GxGxGy)^5  51  49
(GxGxGy)^5Gx  64  36
(GxGxGy)^5Gy  98  2
(GxGxGy)^5GxGx  43  57
(GxGxGy)^5GxGxGx  36  64
(GxGxGy)^5GyGyGy  1  99
Gx(GxGxGy)^5  73  27
Gx(GxGxGy)^5Gx  97  3
Gx(GxGxGy)^5Gy  29  71
Gx(GxGxGy)^5GxGx  34  66
Gx(GxGxGy)^5GxGxGx  10  90
Gx(GxGxGy)^5GyGyGy  68  32
Gy(GxGxGy)^5  --  100
Gy(GxGxGy)^5Gx  70  30
Gy(GxGxGy)^5Gy  53  47
Gy(GxGxGy)^5GxGx  97  3
Gy(GxGxGy)^5GxGxGx  40  60
Gy(GxGxGy)^5GyGyGy  45  55
GxGx(GxGxGy)^5  49  51
GxGx(GxGxGy)^5Gx  31  69
GxGx(GxGxGy)^5Gy  2  98
GxGx(GxGxGy)^5GxGx  46  54
GxGx(GxGxGy)^5GxGxGx  62  38
GxGx(GxGxGy)^5GyGyGy  97  3
GxGxGx(GxGxGy)^5  34  66
GxGxGx(GxGxGy)^5Gx  4  96
GxGxGx(GxGxGy)^5Gy  67  33
GxGxGx(GxGxGy)^5GxGx  59  41
GxGxGx(GxGxGy)^5GxGxGx  95  5
GxGxGx(GxGxGy)^5GyGyGy  31  69
GyGyGy(GxGxGy)^5  98  2
GyGyGy(GxGxGy)^5Gx  37  63
GyGyGy(GxGxGy)^5Gy  53  47
GyGyGy(GxGxGy)^5GxGx  6  94
GyGyGy(GxGxGy)^5GxGxGx  69  31
GyGyGy(GxGxGy)^5GyGyGy  50  50
(GxGyGy)^5  63  37
(GxGyGy)^5Gx  1  99
(GxGyGy)^5Gy  57  43
(GxGyGy)^5GxGx  51  49
(GxGyGy)^5GxGxGx  99  1
(GxGyGy)^5GyGyGy  45  55
Gx(GxGyGy)^5  98  2
Gx(GxGyGy)^5Gx  52  48
Gx(GxGyGy)^5Gy  34  66
Gx(GxGyGy)^5GxGx  2  98
Gx(GxGyGy)^5GxGxGx  53  47
Gx(GxGyGy)^5GyGyGy  61  39
Gy(GxGyGy)^5  66  34
Gy(GxGyGy)^5Gx  63  37
Gy(GxGyGy)^5Gy  98  2
Gy(GxGyGy)^5GxGx  34  66
Gy(GxGyGy)^5GxGxGx  45  55
Gy(GxGyGy)^5GyGyGy  5  95
GxGx(GxGyGy)^5  45  55
GxGx(GxGyGy)^5Gx  96  4
GxGx(GxGyGy)^5Gy  35  65
GxGx(GxGyGy)^5GxGx  52  48
GxGx(GxGyGy)^5GxGxGx  --  100
GxGx(GxGyGy)^5GyGyGy  67  33
GxGxGx(GxGyGy)^5  1  99
GxGxGx(GxGyGy)^5Gx  55  45
GxGxGx(GxGyGy)^5Gy  59  41
GxGxGx(GxGyGy)^5GxGx  99  1
GxGxGx(GxGyGy)^5GxGxGx  53  47
GxGxGx(GxGyGy)^5GyGyGy  33  67
GyGyGy(GxGyGy)^5  31  69
GyGyGy(GxGyGy)^5Gx  41  59
GyGyGy(GxGyGy)^5Gy  2  98
GyGyGy(GxGyGy)^5GxGx  54  46
GyGyGy(GxGyGy)^5GxGxGx  70  30
GyGyGy(GxGyGy)^5GyGyGy  97  3
(GxGxGyGxGyGy)^2  39  61
(GxGxGyGxGyGy)^2Gx  99  1
(GxGxGyGxGyGy)^2Gy  52  48
(GxGxGyGxGyGy)^2GxGx  53  47
(GxGxGyGxGyGy)^2GxGxGx  --  100
(GxGxGyGxGyGy)^2GyGyGy  40  60
Gx(GxGxGyGxGyGy)^2  56  44
Gx(GxGxGyGxGyGy)^2Gx  50  50
Gx(GxGxGyGxGyGy)^2Gy  99  1
Gx(GxGxGyGxGyGy)^2GxGx  41  59
Gx(GxGxGyGxGyGy)^2GxGxGx  48  52
Gx(GxGxGyGxGyGy)^2GyGyGy  --  100
Gy(GxGxGyGxGyGy)^2  100  --
Gy(GxGxGyGxGyGy)^2Gx  52  48
Gy(GxGxGyGxGyGy)^2Gy  49  51
Gy(GxGxGyGxGyGy)^2GxGx  --  100
Gy(GxGxGyGxGyGy)^2GxGxGx  48  52
Gy(GxGxGyGxGyGy)^2GyGyGy  45  55
GxGx(GxGxGyGxGyGy)^2  52  48
GxGx(GxGxGyGxGyGy)^2Gx  --  100
GxGx(GxGxGyGxGyGy)^2Gy  51  49
GxGx(GxGxGyGxGyGy)^2GxGx  45  55
GxGx(GxGxGyGxGyGy)^2GxGxGx  100  --
GxGx(GxGxGyGxGyGy)^2GyGyGy  58  42
GxGxGx(GxGxGyGxGyGy)^2  49  51
GxGxGx(GxGxGyGxGyGy)^2Gx  59  41
GxGxGx(GxGxGyGxGyGy)^2Gy  1  99
GxGxGx(GxGxGyGxGyGy)^2GxGx  67  33
GxGxGx(GxGxGyGxGyGy)^2GxGxGx  41  59
GxGxGx(GxGxGyGxGyGy)^2GyGyGy  99  1
GyGyGy(GxGxGyGxGyGy)^2  2  98
GyGyGy(GxGxGyGxGyGy)^2Gx  44  56
GyGyGy(GxGxGyGxGyGy)^2Gy  50  50
GyGyGy(GxGxGyGxGyGy)^2GxGx  100  --
GyGyGy(GxGxGyGxGyGy)^2GxGxGx  60  40
GyGyGy(GxGxGyGxGyGy)^2GyGyGy  43  57
(Gx)^32  84  16
(Gx)^32Gx  11  89
(Gx)^32Gy  49  51
(Gx)^32GxGx  17  83
(Gx)^32GxGxGx  92  8
(Gx)^32GyGyGy  54  46
Gx(Gx)^32Gy  51  49
Gx(Gx)^32GxGxGx  73  27
Gx(Gx)^32GyGyGy  48  52
Gy(Gx)^32  52  48
Gy(Gx)^32Gx  40  60
Gy(Gx)^32Gy  --  100
Gy(Gx)^32GxGx  56  44
Gy(Gx)^32GxGxGx  52  48
Gy(Gx)^32GyGyGy  100  --
GxGx(Gx)^32Gy  54  46
GxGx(Gx)^32GxGxGx  2  98
GxGx(Gx)^32GyGyGy  40  60
GxGxGx(Gx)^32Gy  46  54
GxGxGx(Gx)^32GxGxGx  31  69
GxGxGx(Gx)^32GyGyGy  57  43
GyGyGy(Gx)^32  58  42
GyGyGy(Gx)^32Gx  56  44
GyGyGy(Gx)^32Gy  100  --
GyGyGy(Gx)^32GxGx  39  61
GyGyGy(Gx)^32GxGxGx  48  52
GyGyGy(Gx)^32GyGyGy  --  100
(Gy)^32  99  1
(Gy)^32Gx  47  53
(Gy)^32Gy  44  56
(Gy)^32GxGx  --  100
(Gy)^32GxGxGx  55  45
(Gy)^32GyGyGy  62  38
Gx(Gy)^32  56  44
Gx(Gy)^32Gx  1  99
Gx(Gy)^32Gy  55  45
Gx(Gy)^32GxGx  57  43
Gx(Gy)^32GxGxGx  100  --
Gx(Gy)^32GyGyGy  45  55
Gy(Gy)^32Gx  52  48
Gy(Gy)^32Gy  3  97
Gy(Gy)^32GxGx  61  39
Gy(Gy)^32GxGxGx  53  47
Gy(Gy)^32GyGyGy  99  1
GxGx(Gy)^32  1  99
GxGx(Gy)^32Gx  51  49
GxGx(Gy)^32Gy  68  32
GxGx(Gy)^32GxGx  95  5
GxGx(Gy)^32GxGxGx  43  57
GxGx(Gy)^32GyGyGy  30  70
GxGxGx(Gy)^32  47  53
GxGxGx(Gy)^32Gx  100  --
GxGxGx(Gy)^32Gy  50  50
GxGxGx(Gy)^32GxGx  47  53
GxGxGx(Gy)^32GxGxGx  1  99
GxGxGx(Gy)^32GyGyGy  58  42
GyGyGy(Gy)^32Gx  53  47
GyGyGy(Gy)^32GxGx  44  56
GyGyGy(Gy)^32GxGxGx  49  51
GyGyGy(Gy)^32GyGyGy  5  95
(GxGy)^16  42  58
(GxGy)^16Gx  20  80
(GxGy)^16Gy  81  19
(GxGy)^16GxGx  70  30
(GxGy)^16GxGxGx  74  26
(GxGy)^16GyGyGy  22  78
Gx(GxGy)^16  90  10
Gx(GxGy)^16Gx  69  31
Gx(GxGy)^16Gy  89  11
Gx(GxGy)^16GxGx  17  83
Gx(GxGy)^16GxGxGx  29  71
Gx(GxGy)^16GyGyGy  17  83
Gy(GxGy)^16  13  87
Gy(GxGy)^16Gx  87  13
Gy(GxGy)^16Gy  71  29
Gy(GxGy)^16GxGx  80  20
Gy(GxGy)^16GxGxGx  9  91
Gy(GxGy)^16GyGyGy  22  78
GxGx(GxGy)^16  67  33
GxGx(GxGy)^16Gx  81  19
GxGx(GxGy)^16Gy  13  87
GxGx(GxGy)^16GxGx  43  57
GxGx(GxGy)^16GxGxGx  17  83
GxGx(GxGy)^16GyGyGy  84  16
GxGxGx(GxGy)^16  17  83
GxGxGx(GxGy)^16Gx  28  72
GxGxGx(GxGy)^16Gy  18  82
GxGxGx(GxGy)^16GxGx  81  19
GxGxGx(GxGy)^16GxGxGx  74  26
GxGxGx(GxGy)^16GyGyGy  80  20
GyGyGy(GxGy)^16  85  15
GyGyGy(GxGy)^16Gx  14  86
GyGyGy(GxGy)^16Gy  30  70
GyGyGy(GxGy)^16GxGx  15  85
GyGyGy(GxGy)^16GxGxGx  89  11
GyGyGy(GxGy)^16GyGyGy  66  34
(GxGxGy)^10  85  15
(GxGxGy)^10Gx  22  78
(GxGxGy)^10Gy  58  42
(GxGxGy)^10GxGx  8  92
(GxGxGy)^10GxGxGx  86  14
(GxGxGy)^10GyGyGy  39  61
Gx(GxGxGy)^10  19  81
Gx(GxGxGy)^10Gx  16  84
Gx(GxGxGy)^10Gy  76  24
Gx(GxGxGy)^10GxGx  79  21
Gx(GxGxGy)^10GxGxGx  72  28
Gx(GxGxGy)^10GyGyGy  25  75
Gy(GxGxGy)^10  32  68
Gy(GxGxGy)^10Gx  21  79
Gy(GxGxGy)^10Gy  11  89
Gy(GxGxGy)^10GxGx  58  42
Gy(GxGxGy)^10GxGxGx  78  22
Gy(GxGxGy)^10GyGyGy  92  8
GxGx(GxGxGy)^10  14  86
GxGx(GxGxGy)^10Gx  78  22
GxGx(GxGxGy)^10Gy  41  59
GxGx(GxGxGy)^10GxGx  81  19
GxGx(GxGxGy)^10GxGxGx  26  74
GxGx(GxGxGy)^10GyGyGy  60  40
GxGxGx(GxGxGy)^10  83  17
GxGxGx(GxGxGy)^10Gx  79  21
GxGxGx(GxGxGy)^10Gy  25  75
GxGxGx(GxGxGy)^10GxGx  12  88
GxGxGx(GxGxGy)^10GxGxGx  28  72
GxGxGx(GxGxGy)^10GyGyGy  70  30
GyGyGy(GxGxGy)^10  66  34
GyGyGy(GxGxGy)^10Gx  84  16
GyGyGy(GxGxGy)^10Gy  89  11
GyGyGy(GxGxGy)^10GxGx  42  58
GyGyGy(GxGxGy)^10GxGxGx  21  79
GyGyGy(GxGxGy)^10GyGyGy  12  88
(GxGyGy)^10  94  6
(GxGyGy)^10Gx  43  57
(GxGyGy)^10Gy  30  70
(GxGyGy)^10GxGx  5  95
(GxGyGy)^10GxGxGx  62  38
(GxGyGy)^10GyGyGy  79  21
Gx(GxGyGy)^10  53  47
Gx(GxGyGy)^10Gx  6  94
Gx(GxGyGy)^10Gy  74  26
Gx(GxGyGy)^10GxGx  49  51
Gx(GxGyGy)^10GxGxGx  93  7
Gx(GxGyGy)^10GyGyGy  37  63
Gy(GxGyGy)^10  40  60
Gy(GxGyGy)^10Gx  26  74
Gy(GxGyGy)^10Gy  7  93
Gy(GxGyGy)^10GxGx  74  26
Gy(GxGyGy)^10GxGxGx  68  32
Gy(GxGyGy)^10GyGyGy  93  7
GxGx(GxGyGy)^10  2  98
GxGx(GxGyGy)^10Gx  59  41
GxGx(GxGyGy)^10Gy  76  24
GxGx(GxGyGy)^10GxGx  91  9
GxGx(GxGyGy)^10GxGxGx  44  56
GxGx(GxGyGy)^10GyGyGy  24  76
GxGxGx(GxGyGy)^10  48  52
GxGxGx(GxGyGy)^10Gx  91  9
GxGxGx(GxGyGy)^10Gy  33  67
GxGxGx(GxGyGy)^10GxGx  42  58
GxGxGx(GxGyGy)^10GxGxGx  1  99
GxGxGx(GxGyGy)^10GyGyGy  69  31
GyGyGy(GxGyGy)^10  66  34
GyGyGy(GxGyGy)^10Gx  68  32
GyGyGy(GxGyGy)^10Gy  93  7
GyGyGy(GxGyGy)^10GxGx  33  67
GyGyGy(GxGyGy)^10GxGxGx  31  69
GyGyGy(GxGyGy)^10GyGyGy  13  87
(GxGxGyGxGyGy)^5  42  58
(GxGxGyGxGyGy)^5Gx  98  2
(GxGxGyGxGyGy)^5Gy  53  47
(GxGxGyGxGyGy)^5GxGx  62  38
(GxGxGyGxGyGy)^5GxGxGx  --  100
(GxGxGyGxGyGy)^5GyGyGy  47  53
Gx(GxGxGyGxGyGy)^5  53  47
Gx(GxGxGyGxGyGy)^5Gx  46  54
Gx(GxGxGyGxGyGy)^5Gy  100  --
Gx(GxGxGyGxGyGy)^5GxGx  51  49
Gx(GxGxGyGxGyGy)^5GxGxGx  52  48
Gx(GxGxGyGxGyGy)^5GyGyGy  --  100
Gy(GxGxGyGxGyGy)^5  98  2
Gy(GxGxGyGxGyGy)^5Gx  62  38
Gy(GxGxGyGxGyGy)^5Gy  50  50
Gy(GxGxGyGxGyGy)^5GxGx  --  100
Gy(GxGxGyGxGyGy)^5GxGxGx  51  49
Gy(GxGxGyGxGyGy)^5GyGyGy  53  47
GxGx(GxGxGyGxGyGy)^5  59  41
GxGx(GxGxGyGxGyGy)^5Gx  --  100
GxGx(GxGxGyGxGyGy)^5Gy  44  56
GxGx(GxGxGyGxGyGy)^5GxGx  38  62
GxGx(GxGxGyGxGyGy)^5GxGxGx  98  2
GxGx(GxGxGyGxGyGy)^5GyGyGy  55  45
GxGxGx(GxGxGyGxGyGy)^5  50  50
GxGxGx(GxGxGyGxGyGy)^5Gx  52  48
GxGxGx(GxGxGyGxGyGy)^5Gy  --  100
GxGxGx(GxGxGyGxGyGy)^5GxGx  55  45
GxGxGx(GxGxGyGxGyGy)^5GxGxGx  48  52
GxGxGx(GxGxGyGxGyGy)^5GyGyGy  99  1
GyGyGy(GxGxGyGxGyGy)^5  2  98
GyGyGy(GxGxGyGxGyGy)^5Gx  48  52
GyGyGy(GxGxGyGxGyGy)^5Gy  46  54
GyGyGy(GxGxGyGxGyGy)^5GxGx  100  --
GyGyGy(GxGxGyGxGyGy)^5GxGxGx  58  42
GyGyGy(GxGxGyGxGyGy)^5GyGyGy  50  50
(Gx)^64  28  72
(Gx)^64Gx  4  96
(Gx)^64Gy  41  59
(Gx)^64GxGx  63  37
(Gx)^64GxGxGx  96  4
(Gx)^64GyGyGy  45  55
Gx(Gx)^64Gy  53  47
Gx(Gx)^64GxGxGx  33  67
Gx(Gx)^64GyGyGy  45  55
Gy(Gx)^64  53  47
Gy(Gx)^64Gx  35  65
Gy(Gx)^64Gy  --  100
Gy(Gx)^64GxGx  53  47
Gy(Gx)^64GxGxGx  51  49
Gy(Gx)^64GyGyGy  100  --
GxGx(Gx)^64Gy  54  46
GxGx(Gx)^64GxGxGx  4  96
GxGx(Gx)^64GyGyGy  43  57
GxGxGx(Gx)^64Gy  49  51
GxGxGx(Gx)^64GxGxGx  77  23
GxGxGx(Gx)^64GyGyGy  58  42
GyGyGy(Gx)^64  55  45
GyGyGy(Gx)^64Gx  60  40
GyGyGy(Gx)^64Gy  100  --
GyGyGy(Gx)^64GxGx  51  49
GyGyGy(Gx)^64GxGxGx  49  51
GyGyGy(Gx)^64GyGyGy  --  100
(Gy)^64  91  9
(Gy)^64Gx  38  62
(Gy)^64Gy  29  71
(Gy)^64GxGx  5  95
(Gy)^64GxGxGx  62  38
(Gy)^64GyGyGy  68  32
Gx(Gy)^64  50  50
Gx(Gy)^64Gx  --  100
Gx(Gy)^64Gy  54  46
Gx(Gy)^64GxGx  53  47
Gx(Gy)^64GxGxGx  100  --
Gx(Gy)^64GyGyGy  58  42
Gy(Gy)^64Gx  41  59
Gy(Gy)^64Gy  6  94
Gy(Gy)^64GxGx  75  25
Gy(Gy)^64GxGxGx  48  52
Gy(Gy)^64GyGyGy  94  6
GxGx(Gy)^64  14  86
GxGx(Gy)^64Gx  58  42
GxGx(Gy)^64Gy  79  21
GxGx(Gy)^64GxGx  93  7
GxGx(Gy)^64GxGxGx  43  57
GxGx(Gy)^64GyGyGy  27  73
GxGxGx(Gy)^64  48  52
GxGxGx(Gy)^64Gx  100  --
GxGxGx(Gy)^64Gy  41  59
GxGxGx(Gy)^64GxGx  44  56
GxGxGx(Gy)^64GxGxGx  1  99
GxGxGx(Gy)^64GyGyGy  58  42
GyGyGy(Gy)^64Gx  48  52
GyGyGy(Gy)^64GxGx  24  76
GyGyGy(Gy)^64GxGxGx  59  41
GyGyGy(Gy)^64GyGyGy  8  92
(GxGy)^32  100  --
(GxGy)^32Gx  57  43
(GxGy)^32Gy  52  48
(GxGy)^32GxGx  1  99
(GxGy)^32GxGxGx  53  47
(GxGy)^32GyGyGy  50  50
Gx(GxGy)^32  51  49
Gx(GxGy)^32Gx  --  100
Gx(GxGy)^32Gy  47  53
Gx(GxGy)^32GxGx  62  38
Gx(GxGy)^32GxGxGx  100  --
Gx(GxGy)^32GyGyGy  53  47
Gy(GxGy)^32  49  51
Gy(GxGy)^32Gx  41  59
Gy(GxGy)^32Gy  --  100
Gy(GxGy)^32GxGx  40  60
Gy(GxGy)^32GxGxGx  50  50
Gy(GxGy)^32GyGyGy  100  --
GxGx(GxGy)^32  --  100
GxGx(GxGy)^32Gx  52  48
GxGx(GxGy)^32Gy  48  52
GxGx(GxGy)^32GxGx  100  --
GxGx(GxGy)^32GxGxGx  46  54
GxGx(GxGy)^32GyGyGy  48  52
GxGxGx(GxGy)^32  54  46
GxGxGx(GxGy)^32Gx  100  --
GxGxGx(GxGy)^32Gy  41  59
GxGxGx(GxGy)^32GxGx  40  60
GxGxGx(GxGy)^32GxGxGx  --  100
GxGxGx(GxGy)^32GyGyGy  41  59
GyGyGy(GxGy)^32  45  55
GyGyGy(GxGy)^32Gx  55  45
GyGyGy(GxGy)^32Gy  100  --
GyGyGy(GxGy)^32GxGx  53  47
GyGyGy(GxGy)^32GxGxGx  57  43
GyGyGy(GxGy)^32GyGyGy  --  100
(GxGxGy)^21  86  14
(GxGxGy)^21Gx  78  22
(GxGxGy)^21Gy  63  37
(GxGxGy)^21GxGx  13  87
(GxGxGy)^21GxGxGx  16  84
(GxGxGy)^21GyGyGy  29  71
Gx(GxGxGy)^21  81  19
Gx(GxGxGy)^21Gx  25  75
Gx(GxGxGy)^21Gy  11  89
Gx(GxGxGy)^21GxGx  21  79
Gx(GxGxGy)^21GxGxGx  78  22
Gx(GxGxGy)^21GyGyGy  88  12
Gy(GxGxGy)^21  24  76
Gy(GxGxGy)^21Gx  82  18
Gy(GxGxGy)^21Gy  22  78
Gy(GxGxGy)^21GxGx  67  33
Gy(GxGxGy)^21GxGxGx  21  79
Gy(GxGxGy)^21GyGyGy  89  11
GxGx(GxGxGy)^21  15  85
GxGx(GxGxGy)^21Gx  20  80
GxGx(GxGxGy)^21Gy  36  64
GxGx(GxGxGy)^21GxGx  88  12
GxGx(GxGxGy)^21GxGxGx  78  22
GxGx(GxGxGy)^21GyGyGy  56  44
GxGxGx(GxGxGy)^21  18  82
GxGxGx(GxGxGy)^21Gx  76  24
GxGxGx(GxGxGy)^21Gy  86  14
GxGxGx(GxGxGy)^21GxGx  76  24
GxGxGx(GxGxGy)^21GxGxGx  42  58
GxGxGx(GxGxGy)^21GyGyGy  14  86
GyGyGy(GxGxGy)^21  63  37
GyGyGy(GxGxGy)^21Gx  18  82
GyGyGy(GxGxGy)^21Gy  81  19
GyGyGy(GxGxGy)^21GxGx  35  65
GyGyGy(GxGxGy)^21GxGxGx  85  15
GyGyGy(GxGxGy)^21GyGyGy  20  80
(GxGyGy)^21  70  30
(GxGyGy)^21Gx  16  84
(GxGyGy)^21Gy  85  15
(GxGyGy)^21GxGx  34  66
(GxGyGy)^21GxGxGx  87  13
(GxGyGy)^21GyGyGy  26  74
Gx(GxGyGy)^21  70  30
Gx(GxGyGy)^21Gx  38  62
Gx(GxGyGy)^21Gy  11  89
Gx(GxGyGy)^21GxGx  20  80
Gx(GxGyGy)^21GxGxGx  70  30
Gx(GxGyGy)^21GyGyGy  88  12
Gy(GxGyGy)^21  86  14
Gy(GxGyGy)^21Gx  87  13
Gy(GxGyGy)^21Gy  62  38
Gy(GxGyGy)^21GxGx  19  81
Gy(GxGyGy)^21GxGxGx  26  74
Gy(GxGyGy)^21GyGyGy  36  64
GxGx(GxGyGy)^21  25  75
GxGx(GxGyGy)^21Gx  79  21
GxGx(GxGyGy)^21Gy  26  74
GxGx(GxGyGy)^21GxGx  71  29
GxGx(GxGyGy)^21GxGxGx  14  86
GxGx(GxGyGy)^21GyGyGy  84  16
GxGxGx(GxGyGy)^21  19  81
GxGxGx(GxGyGy)^21Gx  70  30
GxGxGx(GxGyGy)^21Gy  92  8
GxGxGx(GxGyGy)^21GxGx  86  14
GxGxGx(GxGyGy)^21GxGxGx  36  64
GxGxGx(GxGyGy)^21GyGyGy  15  85
GyGyGy(GxGyGy)^21  21  79
GyGyGy(GxGyGy)^21Gx  17  83
GyGyGy(GxGyGy)^21Gy  40  60
GyGyGy(GxGyGy)^21GxGx  87  13
GyGyGy(GxGyGy)^21GxGxGx  88  12
GyGyGy(GxGyGy)^21GyGyGy  74  26
(GxGxGyGxGyGy)^10  43  57
(GxGxGyGxGyGy)^10Gx  34  66
(GxGxGyGxGyGy)^10Gy  --  100
(GxGxGyGxGyGy)^10GxGx  49  51
(GxGxGyGxGyGy)^10GxGxGx  53  47
(GxGxGyGxGyGy)^10GyGyGy  99  1
Gx(GxGxGyGxGyGy)^10  --  100
Gx(GxGxGyGxGyGy)^10Gx  45  55
Gx(GxGxGyGxGyGy)^10Gy  57  43
Gx(GxGxGyGxGyGy)^10GxGx  99  1
Gx(GxGxGyGxGyGy)^10GxGxGx  58  42
Gx(GxGxGyGxGyGy)^10GyGyGy  36  64
Gy(GxGxGyGxGyGy)^10  41  59
Gy(GxGxGyGxGyGy)^10Gx  99  1
Gy(GxGxGyGxGyGy)^10Gy  54  46
Gy(GxGxGyGxGyGy)^10GxGx  61  39
Gy(GxGxGyGxGyGy)^10GxGxGx  --  100
Gy(GxGxGyGxGyGy)^10GyGyGy  53  47
GxGx(GxGxGyGxGyGy)^10  60  40
GxGx(GxGxGyGxGyGy)^10Gx  69  31
GxGx(GxGxGyGxGyGy)^10Gy  100  --
GxGx(GxGxGyGxGyGy)^10GxGx  33  67
GxGx(GxGxGyGxGyGy)^10GxGxGx  37  63
GxGx(GxGxGyGxGyGy)^10GyGyGy  --  100
GxGxGx(GxGxGyGxGyGy)^10  99  1
GxGxGx(GxGxGyGxGyGy)^10Gx  52  48
GxGxGx(GxGxGyGxGyGy)^10Gy  27  73
GxGxGx(GxGxGyGxGyGy)^10GxGx  --  100
GxGxGx(GxGxGyGxGyGy)^10GxGxGx  44  56
GxGxGx(GxGxGyGxGyGy)^10GyGyGy  59  41
GyGyGy(GxGxGyGxGyGy)^10  54  46
GyGyGy(GxGxGyGxGyGy)^10Gx  --  100
GyGyGy(GxGxGyGxGyGy)^10Gy  53  47
GyGyGy(GxGxGyGxGyGy)^10GxGx  49  51
GyGyGy(GxGxGyGxGyGy)^10GxGxGx  100  --
GyGyGy(GxGxGyGxGyGy)^10GyGyGy  53  47
(Gx)^128  4  96
(Gx)^128Gx  77  23
(Gx)^128Gy  54  46
(Gx)^128GxGx  87  13
(Gx)^128GxGxGx  21  79
(Gx)^128GyGyGy  40  60
Gx(Gx)^128Gy  54  46
Gx(Gx)^128GxGxGx  13  87
Gx(Gx)^128GyGyGy  35  65
Gy(Gx)^128  47  53
Gy(Gx)^128Gx  58  42
Gy(Gx)^128Gy  --  100
Gy(Gx)^128GxGx  50  50
Gy(Gx)^128GxGxGx  38  62
Gy(Gx)^128GyGyGy  100  --
GxGx(Gx)^128Gy  50  50
GxGx(Gx)^128GxGxGx  85  15
GxGx(Gx)^128GyGyGy  48  52
GxGxGx(Gx)^128Gy  50  50
GxGxGx(Gx)^128GxGxGx  90  10
GxGxGx(Gx)^128GyGyGy  42  58
GyGyGy(Gx)^128  52  48
GyGyGy(Gx)^128Gx  50  50
GyGyGy(Gx)^128Gy  100  --
GyGyGy(Gx)^128GxGx  54  46
GyGyGy(Gx)^128GxGxGx  54  46
GyGyGy(Gx)^128GyGyGy  --  100
(Gy)^128  80  20
(Gy)^128Gx  33  67
(Gy)^128Gy  10  90
(Gy)^128GxGx  26  74
(Gy)^128GxGxGx  49  51
(Gy)^128GyGyGy  91  9
Gx(Gy)^128  39  61
Gx(Gy)^128Gx  --  100
Gx(Gy)^128Gy  47  53
Gx(Gy)^128GxGx  56  44
Gx(Gy)^128GxGxGx  100  --
Gx(Gy)^128GyGyGy  47  53
Gy(Gy)^128Gx  53  47
Gy(Gy)^128Gy  17  83
Gy(Gy)^128GxGx  90  10
Gy(Gy)^128GxGxGx  51  49
Gy(Gy)^128GyGyGy  75  25
GxGx(Gy)^128  25  75
GxGx(Gy)^128Gx  60  40
GxGx(Gy)^128Gy  93  7
GxGx(Gy)^128GxGx  79  21
GxGx(Gy)^128GxGxGx  49  51
GxGx(Gy)^128GyGyGy  4  96
GxGxGx(Gy)^128  62  38
GxGxGx(Gy)^128Gx  99  1
GxGxGx(Gy)^128Gy  42  58
GxGxGx(Gy)^128GxGx  49  51
GxGxGx(Gy)^128GxGxGx  2  98
GxGxGx(Gy)^128GyGyGy  54  46
GyGyGy(Gy)^128Gx  49  51
GyGyGy(Gy)^128GxGx  7  93
GyGyGy(Gy)^128GxGxGx  56  44
GyGyGy(Gy)^128GyGyGy  27  73
(GxGy)^64  100  --
(GxGy)^64Gx  51  49
(GxGy)^64Gy  56  44
(GxGy)^64GxGx  2  98
(GxGy)^64GxGxGx  51  49
(GxGy)^64GyGyGy  38  62
Gx(GxGy)^64  59  41
Gx(GxGy)^64Gx  --  100
Gx(GxGy)^64Gy  45  55
Gx(GxGy)^64GxGx  53  47
Gx(GxGy)^64GxGxGx  100  --
Gx(GxGy)^64GyGyGy  57  43
Gy(GxGy)^64  52  48
Gy(GxGy)^64Gx  48  52
Gy(GxGy)^64Gy  1  99
Gy(GxGy)^64GxGx  36  64
Gy(GxGy)^64GxGxGx  44  56
Gy(GxGy)^64GyGyGy  100  --
GxGx(GxGy)^64  --  100
GxGx(GxGy)^64Gx  52  48
GxGx(GxGy)^64Gy  49  51
GxGx(GxGy)^64GxGx  99  1
GxGx(GxGy)^64GxGxGx  51  49
GxGx(GxGy)^64GyGyGy  54  46
GxGxGx(GxGy)^64  50  50
GxGxGx(GxGy)^64Gx  100  --
GxGxGx(GxGy)^64Gy  63  37
GxGxGx(GxGy)^64GxGx  54  46
GxGxGx(GxGy)^64GxGxGx  1  99
GxGxGx(GxGy)^64GyGyGy  49  51
GyGyGy(GxGy)^64  44  56
GyGyGy(GxGy)^64Gx  50  50
GyGyGy(GxGy)^64Gy  97  3
GyGyGy(GxGy)^64GxGx  47  53
GyGyGy(GxGy)^64GxGxGx  40  60
GyGyGy(GxGy)^64GyGyGy  --  100
(GxGxGy)^42  60  40
(GxGxGy)^42Gx  67  33
(GxGxGy)^42Gy  99  1
(GxGxGy)^42GxGx  47  53
(GxGxGy)^42GxGxGx  28  72
(GxGxGy)^42GyGyGy  5  95
Gx(GxGxGy)^42  70  30
Gx(GxGxGy)^42Gx  85  15
Gx(GxGxGy)^42Gy  20  80
Gx(GxGxGy)^42GxGx  26  74
Gx(GxGxGy)^42GxGxGx  12  88
Gx(GxGxGy)^42GyGyGy  74  26
Gy(GxGxGy)^42  5  95
Gy(GxGxGy)^42Gx  76  24
Gy(GxGxGy)^42Gy  42  58
Gy(GxGxGy)^42GxGx  96  4
Gy(GxGxGy)^42GxGxGx  17  83
Gy(GxGxGy)^42GyGyGy  52  48
GxGx(GxGxGy)^42  44  56
GxGx(GxGxGy)^42Gx  21  79
GxGx(GxGxGy)^42Gy  7  93
GxGx(GxGxGy)^42GxGx  52  48
GxGx(GxGxGy)^42GxGxGx  76  24
GxGx(GxGxGy)^42GyGyGy  89  11
GxGxGx(GxGxGy)^42  32  68
GxGxGx(GxGxGy)^42Gx  9  91
GxGxGx(GxGxGy)^42Gy  75  25
GxGxGx(GxGxGy)^42GxGx  73  27
GxGxGx(GxGxGy)^42GxGxGx  84  16
GxGxGx(GxGxGy)^42GyGyGy  23  77
GyGyGy(GxGxGy)^42  95  5
GyGyGy(GxGxGy)^42Gx  26  74
GyGyGy(GxGxGy)^42Gy  64  36
GyGyGy(GxGxGy)^42GxGx  3  97
GyGyGy(GxGxGy)^42GxGxGx  83  17
GyGyGy(GxGxGy)^42GyGyGy  42  58
(GxGyGy)^42  57  43
(GxGyGy)^42Gx  3  97
(GxGyGy)^42Gy  19  81
(GxGyGy)^42GxGx  42  58
(GxGyGy)^42GxGxGx  94  6
(GxGyGy)^42GyGyGy  71  29
Gx(GxGyGy)^42  96  4
Gx(GxGyGy)^42Gx  55  45
Gx(GxGyGy)^42Gy  66  34
Gx(GxGyGy)^42GxGx  4  96
Gx(GxGyGy)^42GxGxGx  54  46
Gx(GxGyGy)^42GyGyGy  39  61
Gy(GxGyGy)^42  35  65
Gy(GxGyGy)^42Gx  31  69
Gy(GxGyGy)^42Gy  93  7
Gy(GxGyGy)^42GxGx  73  27
Gy(GxGyGy)^42GxGxGx  69  31
Gy(GxGyGy)^42GyGyGy  8  92
GxGx(GxGyGy)^42  41  59
GxGx(GxGyGy)^42Gx  99  1
GxGx(GxGyGy)^42Gy  66  34
GxGx(GxGyGy)^42GxGx  53  47
GxGx(GxGyGy)^42GxGxGx  6  94
GxGx(GxGyGy)^42GyGyGy  35  65
GxGxGx(GxGyGy)^42  2  98
GxGxGx(GxGyGy)^42Gx  55  45
GxGxGx(GxGyGy)^42Gy  37  63
GxGxGx(GxGyGy)^42GxGx  97  3
GxGxGx(GxGyGy)^42GxGxGx  52  48
GxGxGx(GxGyGy)^42GyGyGy  67  33
GyGyGy(GxGyGy)^42  68  32
GyGyGy(GxGyGy)^42Gx  59  41
GyGyGy(GxGyGy)^42Gy  7  93
GyGyGy(GxGyGy)^42GxGx  25  75
GyGyGy(GxGyGy)^42GxGxGx  31  69
GyGyGy(GxGyGy)^42GyGyGy  88  12
(GxGxGyGxGyGy)^21  99  1
(GxGxGyGxGyGy)^21Gx  49  51
(GxGxGyGxGyGy)^21Gy  61  39
(GxGxGyGxGyGy)^21GxGx  1  99
(GxGxGyGxGyGy)^21GxGxGx  45  55
(GxGxGyGxGyGy)^21GyGyGy  43  57
Gx(GxGxGyGxGyGy)^21  63  37
Gx(GxGxGyGxGyGy)^21Gx  1  99
Gx(GxGxGyGxGyGy)^21Gy  58  42
Gx(GxGxGyGxGyGy)^21GxGx  43  57
Gx(GxGxGyGxGyGy)^21GxGxGx  99  1
Gx(GxGxGyGxGyGy)^21GyGyGy  37  63
Gy(GxGxGyGxGyGy)^21  63  37
Gy(GxGxGyGxGyGy)^21Gx  43  57
Gy(GxGxGyGxGyGy)^21Gy  3  97
Gy(GxGxGyGxGyGy)^21GxGx  46  54
Gy(GxGxGyGxGyGy)^21GxGxGx  63  37
Gy(GxGxGyGxGyGy)^21GyGyGy  100  --
GxGx(GxGxGyGxGyGy)^21  1  99
GxGx(GxGxGyGxGyGy)^21Gx  54  46
GxGx(GxGxGyGxGyGy)^21Gy  41  59
GxGx(GxGxGyGxGyGy)^21GxGx  100  --
GxGx(GxGxGyGxGyGy)^21GxGxGx  53  47
GxGx(GxGxGyGxGyGy)^21GyGyGy  47  53
GxGxGx(GxGxGyGxGyGy)^21  48  52
GxGxGx(GxGxGyGxGyGy)^21Gx  99  1
GxGxGx(GxGxGyGxGyGy)^21Gy  47  53
GxGxGx(GxGxGyGxGyGy)^21GxGx  48  52
GxGxGx(GxGxGyGxGyGy)^21GxGxGx  --  100
GxGxGx(GxGxGyGxGyGy)^21GyGyGy  48  52
GyGyGy(GxGxGyGxGyGy)^21  46  54
GyGyGy(GxGxGyGxGyGy)^21Gx  65  35
GyGyGy(GxGxGyGxGyGy)^21Gy  100  --
GyGyGy(GxGxGyGxGyGy)^21GxGx  56  44
GyGyGy(GxGxGyGxGyGy)^21GxGxGx  44  56
GyGyGy(GxGxGyGxGyGy)^21GyGyGy  1  99
(Gx)^256  75  25
(Gx)^256Gx  2  98
(Gx)^256Gy  52  48
(Gx)^256GxGx  25  75
(Gx)^256GxGxGx  94  6
(Gx)^256GyGyGy  46  54
Gx(Gx)^256Gy  51  49
Gx(Gx)^256GxGxGx  69  31
Gx(Gx)^256GyGyGy  43  57
Gy(Gx)^256  42  58
Gy(Gx)^256Gx  59  41
Gy(Gx)^256Gy  --  100
Gy(Gx)^256GxGx  50  50
Gy(Gx)^256GxGxGx  49  51
Gy(Gx)^256GyGyGy  100  --
GxGx(Gx)^256Gy  53  47
GxGx(Gx)^256GxGxGx  3  97
GxGx(Gx)^256GyGyGy  32  68
GxGxGx(Gx)^256Gy  48  52
GxGxGx(Gx)^256GxGxGx  35  65
GxGxGx(Gx)^256GyGyGy  54  46
GyGyGy(Gx)^256  58  42
GyGyGy(Gx)^256Gx  54  46
GyGyGy(Gx)^256Gy  100  --
GyGyGy(Gx)^256GxGx  54  46
GyGyGy(Gx)^256GxGxGx  47  53
GyGyGy(Gx)^256GyGyGy  --  100
(Gy)^256  27  73
(Gy)^256Gx  47  53
(Gy)^256Gy  7  93
(Gy)^256GxGx  70  30
(Gy)^256GxGxGx  46  54
(Gy)^256GyGyGy  96  4
Gx(Gy)^256  54  46
Gx(Gy)^256Gx  1  99
Gx(Gy)^256Gy  56  44
Gx(Gy)^256GxGx  54  46
Gx(Gy)^256GxGxGx  100  --
Gx(Gy)^256GyGyGy  44  56
Gy(Gy)^256Gx  49  51
Gy(Gy)^256Gy  69  31
Gy(Gy)^256GxGx  97  3
Gy(Gy)^256GxGxGx  49  51
Gy(Gy)^256GyGyGy  36  64
GxGx(Gy)^256  73  27
GxGx(Gy)^256Gx  54  46
GxGx(Gy)^256Gy  93  7
GxGx(Gy)^256GxGx  33  67
GxGx(Gy)^256GxGxGx  39  61
GxGx(Gy)^256GyGyGy  4  96
GxGxGx(Gy)^256  41  59
GxGxGx(Gy)^256Gx  100  --
GxGxGx(Gy)^256Gy  39  61
GxGxGx(Gy)^256GxGx  48  52
GxGxGx(Gy)^256GxGxGx  1  99
GxGxGx(Gy)^256GyGyGy  51  49
GyGyGy(Gy)^256Gx  48  52
GyGyGy(Gy)^256GxGx  5  95
GyGyGy(Gy)^256GxGxGx  59  41
GyGyGy(Gy)^256GyGyGy  69  31
(GxGy)^128  98  2
(GxGy)^128Gx  52  48
(GxGy)^128Gy  54  46
(GxGy)^128GxGx  3  97
(GxGy)^128GxGxGx  49  51
(GxGy)^128GyGyGy  55  45
Gx(GxGy)^128  64  36
Gx(GxGy)^128Gx  --  100
Gx(GxGy)^128Gy  41  59
Gx(GxGy)^128GxGx  36  64
Gx(GxGy)^128GxGxGx  97  3
Gx(GxGy)^128GyGyGy  64  36
Gy(GxGy)^128  59  41
Gy(GxGy)^128Gx  58  42
Gy(GxGy)^128Gy  3  97
Gy(GxGy)^128GxGx  37  63
Gy(GxGy)^128GxGxGx  35  65
Gy(GxGy)^128GyGyGy  99  1
GxGx(GxGy)^128  3  97
GxGx(GxGy)^128Gx  56  44
GxGx(GxGy)^128Gy  40  60
GxGx(GxGy)^128GxGx  99  1
GxGx(GxGy)^128GxGxGx  52  48
GxGx(GxGy)^128GyGyGy  56  44
GxGxGx(GxGy)^128  41  59
GxGxGx(GxGy)^128Gx  100  --
GxGxGx(GxGy)^128Gy  69  31
GxGxGx(GxGy)^128GxGx  50  50
GxGxGx(GxGy)^128GxGxGx  1  99
GxGxGx(GxGy)^128GyGyGy  35  65
GyGyGy(GxGy)^128  35  65
GyGyGy(GxGy)^128Gx  35  65
GyGyGy(GxGy)^128Gy  95  5
GyGyGy(GxGy)^128GxGx  58  42
GyGyGy(GxGy)^128GxGxGx  56  44
GyGyGy(GxGy)^128GyGyGy  --  100
(GxGxGy)^85  75  25
(GxGxGy)^85Gx  80  20
(GxGxGy)^85Gy  68  32
(GxGxGy)^85GxGx  26  74
(GxGxGy)^85GxGxGx  17  83
(GxGxGy)^85GyGyGy  22  78
Gx(GxGxGy)^85  83  17
Gx(GxGxGy)^85Gx  52  48
Gx(GxGxGy)^85Gy  17  83
Gx(GxGxGy)^85GxGx  12  88
Gx(GxGxGy)^85GxGxGx  51  49
Gx(GxGxGy)^85GyGyGy  89  11
Gy(GxGxGy)^85  20  80
Gy(GxGxGy)^85Gx  79  21
Gy(GxGxGy)^85Gy  24  76
Gy(GxGxGy)^85GxGx  71  29
Gy(GxGxGy)^85GxGxGx  16  84
Gy(GxGxGy)^85GyGyGy  70  30
GxGx(GxGxGy)^85  14  86
GxGx(GxGxGy)^85Gx  11  89
GxGx(GxGxGy)^85Gy  24  76
GxGx(GxGxGy)^85GxGx  73  27
GxGx(GxGxGy)^85GxGxGx  89  11
GxGx(GxGxGy)^85GyGyGy  74  26
GxGxGx(GxGxGy)^85  22  78
GxGxGx(GxGxGy)^85Gx  60  40
GxGxGx(GxGxGy)^85Gy  88  12
GxGxGx(GxGxGy)^85GxGx  82  18
GxGxGx(GxGxGy)^85GxGxGx  52  48
GxGxGx(GxGxGy)^85GyGyGy  3  97
GyGyGy(GxGxGy)^85  78  22
GyGyGy(GxGxGy)^85Gx  15  85
GyGyGy(GxGxGy)^85Gy  71  29
GyGyGy(GxGxGy)^85GxGx  27  73
GyGyGy(GxGxGy)^85GxGxGx  84  16
GyGyGy(GxGxGy)^85GyGyGy  21  79
(GxGyGy)^85  61  39
(GxGyGy)^85Gx  10  90
(GxGyGy)^85Gy  15  85
(GxGyGy)^85GxGx  43  57
(GxGyGy)^85GxGxGx  86  14
(GxGyGy)^85GyGyGy  82  18
Gx(GxGyGy)^85  88  12
Gx(GxGyGy)^85Gx  45  55
Gx(GxGyGy)^85Gy  78  22
Gx(GxGyGy)^85GxGx  11  89
Gx(GxGyGy)^85GxGxGx  69  31
Gx(GxGyGy)^85GyGyGy  25  75
Gy(GxGyGy)^85  28  72
Gy(GxGyGy)^85Gx  19  81
Gy(GxGyGy)^85Gy  83  17
Gy(GxGyGy)^85GxGx  79  21
Gy(GxGyGy)^85GxGxGx  78  22
Gy(GxGyGy)^85GyGyGy  26  74
GxGx(GxGyGy)^85  39  61
GxGx(GxGyGy)^85Gx  91  9
GxGx(GxGyGy)^85Gy  76  24
GxGx(GxGyGy)^85GxGx  65  35
GxGx(GxGyGy)^85GxGxGx  11  89
GxGx(GxGyGy)^85GyGyGy  23  77
GxGxGx(GxGyGy)^85  21  79
GxGxGx(GxGyGy)^85Gx  57  43
GxGxGx(GxGyGy)^85Gy  18  82
GxGxGx(GxGyGy)^85GxGx  75  25
GxGxGx(GxGyGy)^85GxGxGx  37  63
GxGxGx(GxGyGy)^85GyGyGy  81  19
GyGyGy(GxGyGy)^85  82  18
GyGyGy(GxGyGy)^85Gx  83  17
GyGyGy(GxGyGy)^85Gy  22  78
GyGyGy(GxGyGy)^85GxGx  16  84
GyGyGy(GxGyGy)^85GxGxGx  23  77
GyGyGy(GxGyGy)^85GyGyGy  85  15
(GxGxGyGxGyGy)^42  93  7
(GxGxGyGxGyGy)^42Gx  76  24
(GxGxGyGxGyGy)^42Gy  63  37
(GxGxGyGxGyGy)^42GxGx  6  94
(GxGxGyGxGyGy)^42GxGxGx  40  60
(GxGxGyGxGyGy)^42GyGyGy  36  64
Gx(GxGxGyGxGyGy)^42  64  36
Gx(GxGxGyGxGyGy)^42Gx  5  95
Gx(GxGxGyGxGyGy)^42Gy  71  29
Gx(GxGxGyGxGyGy)^42GxGx  45  55
Gx(GxGxGyGxGyGy)^42GxGxGx  97  3
Gx(GxGxGyGxGyGy)^42GyGyGy  41  59
Gy(GxGxGyGxGyGy)^42  71  29
Gy(GxGxGyGxGyGy)^42Gx  33  67
Gy(GxGxGyGxGyGy)^42Gy  6  94
Gy(GxGxGyGxGyGy)^42GxGx  30  70
Gy(GxGxGyGxGyGy)^42GxGxGx  58  42
Gy(GxGxGyGxGyGy)^42GyGyGy  96  4
GxGx(GxGxGyGxGyGy)^42  3  97
GxGx(GxGxGyGxGyGy)^42Gx  37  63
GxGx(GxGxGyGxGyGy)^42Gy  39  61
GxGx(GxGxGyGxGyGy)^42GxGx  92  8
GxGx(GxGxGyGxGyGy)^42GxGxGx  60  40
GxGx(GxGxGyGxGyGy)^42GyGyGy  62  38
GxGxGx(GxGxGyGxGyGy)^42  41  59
GxGxGx(GxGxGyGxGyGy)^42Gx  98  2
GxGxGx(GxGxGyGxGyGy)^42Gy  43  57
GxGxGx(GxGxGyGxGyGy)^42GxGx  59  41
GxGxGx(GxGxGyGxGyGy)^42GxGxGx  6  94
GxGxGx(GxGxGyGxGyGy)^42GyGyGy  59  41
GyGyGy(GxGxGyGxGyGy)^42  30  70
GyGyGy(GxGxGyGxGyGy)^42Gx  64  36
GyGyGy(GxGxGyGxGyGy)^42Gy  96  4
GyGyGy(GxGxGyGxGyGy)^42GxGx  60  40
GyGyGy(GxGxGyGxGyGy)^42GxGxGx  42  58
GyGyGy(GxGxGyGxGyGy)^42GyGyGy  6  94


==> anc/Simulated_data/ds_linear_2.txt <==
## Columns = 0 count, 1 count
{}  100  --
Gx  40  60
Gy  57  43
GxGx  --  100
GxGxGx  52  48
GyGyGy  52  48
GxGy  55  45
GxGxGxGx  100  --
GxGyGyGy  47  53
GyGx  44  56
GyGy  --  100
GyGxGx  44  56
GyGxGxGx  59  41
GyGyGyGy  100  --
GxGxGy  58  42
GxGxGxGxGx  36  64
GxGxGyGyGy  40  60
GxGxGxGy  51  49
GxGxGxGxGxGx  1  99
GxGxGxGyGyGy  50  50
GyGyGyGx  52  48
GyGyGyGxGx  53  47
GyGyGyGxGxGx  57  43
GyGyGyGyGyGy  --  100
Gy(Gx)Gy  --  100
Gy(Gx)GxGxGx  53  47
Gy(Gx)GyGyGy  100  --
GxGxGx(Gx)Gy  44  56
GxGxGx(Gx)GxGxGx  60  40
GxGxGx(Gx)GyGyGy  56  44
GyGyGy(Gx)Gy  99  1
GyGyGy(Gx)GxGxGx  60  40
GyGyGy(Gx)GyGyGy  --  100
Gx(Gy)Gx  --  100
Gx(Gy)Gy  53  47
Gx(Gy)GxGx  58  42
Gx(Gy)GxGxGx  100  --
Gx(Gy)GyGyGy  48  52
Gy(Gy)Gx  56  44
Gy(Gy)GxGx  100  --
Gy(Gy)GxGxGx  47  53
Gy(Gy)GyGyGy  48  52
GxGx(Gy)Gx  49  51
GxGx(Gy)Gy  100  --
GxGx(Gy)GxGx  54  46
GxGx(Gy)GxGxGx  54  46
GxGx(Gy)GyGyGy  --  100
GxGxGx(Gy)Gx  100  --
GxGxGx(Gy)Gy  47  53
GxGxGx(Gy)GxGx  42  58
GxGxGx(Gy)GxGxGx  --  100
GxGxGx(Gy)GyGyGy  48  52
GyGyGy(Gy)Gx  43  57
GyGyGy(Gy)GxGx  2  98
GyGyGy(Gy)GxGxGx  57  43
GyGyGy(Gy)GyGyGy  50  50
Gy(Gx)^2Gy  --  100
Gy(Gx)^2GxGxGx  50  50
Gy(Gx)^2GyGyGy  99  1
GxGxGx(Gx)^2Gy  44  56
GxGxGx(Gx)^2GxGxGx  98  2
GxGxGx(Gx)^2GyGyGy  43  57
GyGyGy(Gx)^2Gy  100  --
GyGyGy(Gx)^2GxGxGx  48  52
GyGyGy(Gx)^2GyGyGy  --  100
Gx(Gy)^2Gx  --  100
Gx(Gy)^2GxGx  49  51
Gx(Gy)^2GxGxGx  100  --
Gx(Gy)^2GyGyGy  52  48
GxGx(Gy)^2Gx  46  54
GxGx(Gy)^2GxGx  --  100
GxGx(Gy)^2GxGxGx  42  58
GxGx(Gy)^2GyGyGy  49  51
GxGxGx(Gy)^2Gx  100  --
GxGxGx(Gy)^2GxGx  42  58
GxGxGx(Gy)^2GxGxGx  --  100
GxGxGx(Gy)^2GyGyGy  42  58
GyGyGy(Gy)^2Gx  51  49
GyGyGy(Gy)^2GxGx  52  48
GyGyGy(Gy)^2GxGxGx  45  55
GyGyGy(Gy)^2GyGyGy  99  1
Gy(GxGy)Gx  58  42
Gy(GxGy)Gy  51  49
Gy(GxGy)GxGx  100  --
Gy(GxGy)GxGxGx  48  52
Gy(GxGy)GyGyGy  45  55
GxGxGx(GxGy)Gx  48  52
GxGxGx(GxGy)Gy  1  99
GxGxGx(GxGy)GxGx  58  42
GxGxGx(GxGy)GxGxGx  63  37
GxGxGx(GxGy)GyGyGy  100  --
GyGyGy(GxGy)Gx  51  49
GyGyGy(GxGy)Gy  47  53
GyGyGy(GxGy)GxGx  1  99
GyGyGy(GxGy)GxGxGx  64  36
GyGyGy(GxGy)GyGyGy  55  45
Gy(Gx)^4Gy  --  100
Gy(Gx)^4GxGx  53  47
Gy(Gx)^4GxGxGx  55  45
Gy(Gx)^4GyGyGy  100  --
GxGx(Gx)^4Gy  56  44
GxGx(Gx)^4GxGxGx  40  60
GxGx(Gx)^4GyGyGy  55  45
GxGxGx(Gx)^4Gy  49  51
GxGxGx(Gx)^4GxGxGx  2  98
GxGxGx(Gx)^4GyGyGy  51  49
GyGyGy(Gx)^4Gy  100  --
GyGyGy(Gx)^4GxGx  47  53
GyGyGy(Gx)^4GxGxGx  56  44
GyGyGy(Gx)^4GyGyGy  --  100
Gx(Gy)^4Gx  --  100
Gx(Gy)^4GxGx  53  47
Gx(Gy)^4GxGxGx  100  --
Gx(Gy)^4GyGyGy  55  45
GxGx(Gy)^4Gx  51  49
GxGx(Gy)^4GxGx  100  --
GxGx(Gy)^4GxGxGx  44  56
GxGx(Gy)^4GyGyGy  42  58
GxGxGx(Gy)^4Gx  98  2
GxGxGx(Gy)^4GxGx  51  49
GxGxGx(Gy)^4GxGxGx  --  100
GxGxGx(Gy)^4GyGyGy  49  51
GyGyGy(Gy)^4Gx  47  53
GyGyGy(Gy)^4GxGx  50  50
GyGyGy(Gy)^4GxGxGx  49  51
GyGyGy(Gy)^4GyGyGy  1  99
(GxGy)^2  48  52
(GxGy)^2Gx  50  50
(GxGy)^2Gy  100  --
(GxGy)^2GxGx  59  41
(GxGy)^2GxGxGx  50  50
(GxGy)^2GyGyGy  1  99
Gx(GxGy)^2  100  --
Gx(GxGy)^2Gx  48  52
Gx(GxGy)^2Gy  42  58
Gx(GxGy)^2GxGx  --  100
Gx(GxGy)^2GxGxGx  55  45
Gx(GxGy)^2GyGyGy  54  46
Gy(GxGy)^2  46  54
Gy(GxGy)^2Gx  98  2
Gy(GxGy)^2Gy  35  65
Gy(GxGy)^2GxGx  46  54
Gy(GxGy)^2GxGxGx  --  100
Gy(GxGy)^2GyGyGy  43  57
GxGx(GxGy)^2  43  57
GxGx(GxGy)^2Gx  49  51
GxGx(GxGy)^2Gy  2  98
GxGx(GxGy)^2GxGx  48  52
GxGx(GxGy)^2GxGxGx  55  45
GxGx(GxGy)^2GyGyGy  97  3
GxGxGx(GxGy)^2  --  100
GxGxGx(GxGy)^2Gx  52  48
GxGxGx(GxGy)^2Gy  63  37
GxGxGx(GxGy)^2GxGx  99  1
GxGxGx(GxGy)^2GxGxGx  43  57
GxGxGx(GxGy)^2GyGyGy  36  64
GyGyGy(GxGy)^2  46  54
GyGyGy(GxGy)^2Gx  1  99
GyGyGy(GxGy)^2Gy  48  52
GyGyGy(GxGy)^2GxGx  62  38
GyGyGy(GxGy)^2GxGxGx  100  --
GyGyGy(GxGy)^2GyGyGy  46  54
Gy(GxGxGy)Gx  55  45
Gy(GxGxGy)Gy  63  37
Gy(GxGxGy)GxGx  99  1
Gy(GxGxGy)GxGxGx  40  60
Gy(GxGxGy)GyGyGy  47  53
GxGxGx(GxGxGy)Gx  1  99
GxGxGx(GxGxGy)Gy  59  41
GxGxGx(GxGxGy)GxGx  56  44
GxGxGx(GxGxGy)GxGxGx  100  --
GxGxGx(GxGxGy)GyGyGy  49  51
GyGyGy(GxGxGy)Gx  47  53
GyGyGy(GxGxGy)Gy  37  63
GyGyGy(GxGxGy)GxGx  --  100
GyGyGy(GxGxGy)GxGxGx  53  47
GyGyGy(GxGxGy)GyGyGy  51  49
Gy(GxGyGy)Gx  57  43
Gy(GxGyGy)GxGx  44  56
Gy(GxGyGy)GxGxGx  43  57
Gy(GxGyGy)GyGyGy  1  99
GxGxGx(GxGyGy)Gx  47  53
GxGxGx(GxGyGy)GxGx  100  --
GxGxGx(GxGyGy)GxGxGx  45  55
GxGxGx(GxGyGy)GyGyGy  52  48
GyGyGy(GxGyGy)Gx  48  52
GyGyGy(GxGyGy)GxGx  48  52
GyGyGy(GxGyGy)GxGxGx  50  50
GyGyGy(GxGyGy)GyGyGy  100  --
(Gx)^8Gy  51  49
(Gx)^8GxGxGx  62  38
(Gx)^8GyGyGy  48  52
Gx(Gx)^8Gy  50  50
Gx(Gx)^8GxGxGx  100  --
Gx(Gx)^8GyGyGy  55  45
Gy(Gx)^8  51  49
Gy(Gx)^8Gx  53  47
Gy(Gx)^8Gy  1  99
Gy(Gx)^8GxGx  49  51
Gy(Gx)^8GxGxGx  54  46
Gy(Gx)^8GyGyGy  100  --
GxGx(Gx)^8Gy  49  51
GxGx(Gx)^8GxGxGx  34  66
GxGx(Gx)^8GyGyGy  49  51
GxGxGx(Gx)^8Gy  50  50
GxGxGx(Gx)^8GxGxGx  1  99
GxGxGx(Gx)^8GyGyGy  36  64
GyGyGy(Gx)^8  47  53
GyGyGy(Gx)^8Gx  42  58
GyGyGy(Gx)^8Gy  100  --
GyGyGy(Gx)^8GxGx  50  50
GyGyGy(Gx)^8GxGxGx  54  46
GyGyGy(Gx)^8GyGyGy  --  100
(Gy)^8Gx  49  51
(Gy)^8Gy  42  58
(Gy)^8GxGx  --  100
(Gy)^8GxGxGx  63  37
(Gy)^8GyGyGy  55  45
Gx(Gy)^8  61  39
Gx(Gy)^8Gx  --  100
Gx(Gy)^8Gy  57  43
Gx(Gy)^8GxGx  54  46
Gx(Gy)^8GxGxGx  100  --
Gx(Gy)^8GyGyGy  51  49
Gy(Gy)^8Gx  53  47
Gy(Gy)^8GxGx  53  47
Gy(Gy)^8GxGxGx  54  46
Gy(Gy)^8GyGyGy  100  --
GxGx(Gy)^8  --  100
GxGx(Gy)^8Gx  54  46
GxGx(Gy)^8Gy  51  49
GxGx(Gy)^8GxGx  100  --
GxGx(Gy)^8GxGxGx  37  63
GxGx(Gy)^8GyGyGy  37  63
GxGxGx(Gy)^8  50  50
GxGxGx(Gy)^8Gx  100  --
GxGxGx(Gy)^8Gy  55  45
GxGxGx(Gy)^8GxGx  47  53
GxGxGx(Gy)^8GxGxGx  1  99
GxGxGx(Gy)^8GyGyGy  45  55
GyGyGy(Gy)^8Gx  38  62
GyGyGy(Gy)^8GxGx  45  55
GyGyGy(Gy)^8GxGxGx  48  52
GyGyGy(Gy)^8GyGyGy  1  99
(GxGy)^4  57  43
(GxGy)^4Gx  1  99
(GxGy)^4Gy  53  47
(GxGy)^4GxGx  60  40
(GxGy)^4GxGxGx  100  --
(GxGy)^4GyGyGy  38  62
Gx(GxGy)^4  58  42
Gx(GxGy)^4Gx  63  37
Gx(GxGy)^4Gy  98  2
Gx(GxGy)^4GxGx  42  58
Gx(GxGy)^4GxGxGx  42  58
Gx(GxGy)^4GyGyGy  2  98
Gy(GxGy)^4  --  100
Gy(GxGy)^4Gx  57  43
Gy(GxGy)^4Gy  69  31
Gy(GxGy)^4GxGx  100  --
Gy(GxGy)^4GxGxGx  44  56
Gy(GxGy)^4GyGyGy  37  63
GxGx(GxGy)^4  49  51
GxGx(GxGy)^4Gx  98  2
GxGx(GxGy)^4Gy  30  70
GxGx(GxGy)^4GxGx  34  66
GxGx(GxGy)^4GxGxGx  3  97
GxGx(GxGy)^4GyGyGy  58  42
GxGxGx(GxGy)^4  33  67
GxGxGx(GxGy)^4Gx  41  59
GxGxGx(GxGy)^4Gy  1  99
GxGxGx(GxGy)^4GxGx  51  49
GxGxGx(GxGy)^4GxGxGx  60  40
GxGxGx(GxGy)^4GyGyGy  95  5
GyGyGy(GxGy)^4  99  1
GyGyGy(GxGy)^4Gx  36  64
GyGyGy(GxGy)^4Gy  49  51
GyGyGy(GxGy)^4GxGx  2  98
GyGyGy(GxGy)^4GxGxGx  68  32
GyGyGy(GxGy)^4GyGyGy  56  44
(GxGxGy)^2  98  2
(GxGxGy)^2Gx  40  60
(GxGxGy)^2Gy  53  47
(GxGxGy)^2GxGx  2  98
(GxGxGy)^2GxGxGx  61  39
(GxGxGy)^2GyGyGy  48  52
Gx(GxGxGy)^2  35  65
Gx(GxGxGy)^2Gx  2  98
Gx(GxGxGy)^2Gy  61  39
Gx(GxGxGy)^2GxGx  54  46
Gx(GxGxGy)^2GxGxGx  99  1
Gx(GxGxGy)^2GyGyGy  46  54
Gy(GxGxGy)^2  50  50
Gy(GxGxGy)^2Gx  49  51
Gy(GxGxGy)^2Gy  --  100
Gy(GxGxGy)^2GxGx  38  62
Gy(GxGxGy)^2GxGxGx  57  43
Gy(GxGxGy)^2GyGyGy  100  --
GxGx(GxGxGy)^2  1  99
GxGx(GxGxGy)^2Gx  68  32
GxGx(GxGxGy)^2Gy  47  53
GxGx(GxGxGy)^2GxGx  99  1
GxGx(GxGxGy)^2GxGxGx  37  63
GxGx(GxGxGy)^2GyGyGy  41  59
GxGxGx(GxGxGy)^2  58  42
GxGxGx(GxGxGy)^2Gx  96  4
GxGxGx(GxGxGy)^2Gy  45  55
GxGxGx(GxGxGy)^2GxGx  38  62
GxGxGx(GxGxGy)^2GxGxGx  1  99
GxGxGx(GxGxGy)^2GyGyGy  52  48
GyGyGy(GxGxGy)^2  44  56
GyGyGy(GxGxGy)^2Gx  56  44
GyGyGy(GxGxGy)^2Gy  100  --
GyGyGy(GxGxGy)^2GxGx  49  51
GyGyGy(GxGxGy)^2GxGxGx  41  59
GyGyGy(GxGxGy)^2GyGyGy  --  100
(GxGyGy)^2  100  --
(GxGyGy)^2Gx  55  45
(GxGyGy)^2Gy  42  58
(GxGyGy)^2GxGx  --  100
(GxGyGy)^2GxGxGx  57  43
(GxGyGy)^2GyGyGy  50  50
Gx(GxGyGy)^2  43  57
Gx(GxGyGy)^2Gx  --  100
Gx(GxGyGy)^2Gy  56  44
Gx(GxGyGy)^2GxGx  50  50
Gx(GxGyGy)^2GxGxGx  100  --
Gx(GxGyGy)^2GyGyGy  35  65
Gy(GxGyGy)^2  44  56
Gy(GxGyGy)^2Gx  46  54
Gy(GxGyGy)^2Gy  1  99
Gy(GxGyGy)^2GxGx  53  47
Gy(GxGyGy)^2GxGxGx  55  45
Gy(GxGyGy)^2GyGyGy  100  --
GxGx(GxGyGy)^2  --  100
GxGx(GxGyGy)^2Gx  56  44
GxGx(GxGyGy)^2Gy  47  53
GxGx(GxGyGy)^2GxGx  100  --
GxGx(GxGyGy)^2GxGxGx  42  58
GxGx(GxGyGy)^2GyGyGy  34  66
GxGxGx(GxGyGy)^2  49  51
GxGxGx(GxGyGy)^2Gx  100  --
GxGxGx(GxGyGy)^2Gy  50  50
GxGxGx(GxGyGy)^2GxGx  44  56
GxGxGx(GxGyGy)^2GxGxGx  --  100
GxGxGx(GxGyGy)^2GyGyGy  45  55
GyGyGy(GxGyGy)^2  54  46
GyGyGy(GxGyGy)^2Gx  61  39
GyGyGy(GxGyGy)^2Gy  98  2
GyGyGy(GxGyGy)^2GxGx  46  54
GyGyGy(GxGyGy)^2GxGxGx  51  49
GyGyGy(GxGyGy)^2GyGyGy  --  100
(GxGxGyGxGyGy)Gx  48  52
(GxGxGyGxGyGy)Gy  1  99
(GxGxGyGxGyGy)GxGx  54  46
(GxGxGyGxGyGy)GxGxGx  51  49
(GxGxGyGxGyGy)GyGyGy  100  --
Gx(GxGxGyGxGyGy)Gx  51  49
Gx(GxGxGyGxGyGy)Gy  60  40
Gx(GxGxGyGxGyGy)GxGx  100  --
Gx(GxGxGyGxGyGy)GxGxGx  49  51
Gx(GxGxGyGxGyGy)GyGyGy  38  62
Gy(GxGxGyGxGyGy)  37  63
Gy(GxGxGyGxGyGy)Gx  99  1
Gy(GxGxGyGxGyGy)Gy  42  58
Gy(GxGxGyGxGyGy)GxGx  54  46
Gy(GxGxGyGxGyGy)GxGxGx  --  100
Gy(GxGxGyGxGyGy)GyGyGy  56  44
GxGx(GxGxGyGxGyGy)Gx  55  45
GxGx(GxGxGyGxGyGy)Gy  99  1
GxGx(GxGxGyGxGyGy)GxGx  38  62
GxGx(GxGxGyGxGyGy)GxGxGx  48  52
GxGx(GxGxGyGxGyGy)GyGyGy  3  97
GxGxGx(GxGxGyGxGyGy)  98  2
GxGxGx(GxGxGyGxGyGy)Gx  52  48
GxGxGx(GxGxGyGxGyGy)Gy  32  68
GxGxGx(GxGxGyGxGyGy)GxGx  1  99
GxGxGx(GxGxGyGxGyGy)GxGxGx  56  44
GxGxGx(GxGxGyGxGyGy)GyGyGy  52  48
GyGyGy(GxGxGyGxGyGy)  58  42
GyGyGy(GxGxGyGxGyGy)Gx  --  100
GyGyGy(GxGxGyGxGyGy)Gy  53  47
GyGyGy(GxGxGyGxGyGy)GxGx  48  52
GyGyGy(GxGxGyGxGyGy)GxGxGx  100  --
GyGyGy(GxGxGyGxGyGy)GyGyGy  46  54
(Gx)^16  94  6
(Gx)^16Gx  25  75
(Gx)^16Gy  52  48
(Gx)^16GxGx  3  97
(Gx)^16GxGxGx  82  18
(Gx)^16GyGyGy  50  50
Gx(Gx)^16Gy  49  51
Gx(Gx)^16GxGxGx  89  11
Gx(Gx)^16GyGyGy  51  49
Gy(Gx)^16  45  55
Gy(Gx)^16Gx  42  58
Gy(Gx)^16Gy  --  100
Gy(Gx)^16GxGx  51  49
Gy(Gx)^16GxGxGx  51  49
Gy(Gx)^16GyGyGy  100  --
GxGx(Gx)^16Gy  54  46
GxGx(Gx)^16GxGxGx  15  85
GxGx(Gx)^16GyGyGy  43  57
GxGxGx(Gx)^16Gy  44  56
GxGxGx(Gx)^16GxGxGx  9  91
GxGxGx(Gx)^16GyGyGy  48  52
GyGyGy(Gx)^16  53  47
GyGyGy(Gx)^16Gx  59  41
GyGyGy(Gx)^16Gy  100  --
GyGyGy(Gx)^16GxGx  56  44
GyGyGy(Gx)^16GxGxGx  42  58
GyGyGy(Gx)^16GyGyGy  --  100
(Gy)^16  97  3
(Gy)^16Gx  52  48
(Gy)^16Gy  40  60
(Gy)^16GxGx  1  99
(Gy)^16GxGxGx  57  43
(Gy)^16GyGyGy  52  48
Gx(Gy)^16  44  56
Gx(Gy)^16Gx  --  100
Gx(Gy)^16Gy  52  48
Gx(Gy)^16GxGx  63  37
Gx(Gy)^16GxGxGx  100  --
Gx(Gy)^16GyGyGy  52  48
Gy(Gy)^16Gx  50  50
Gy(Gy)^16Gy  --  100
Gy(Gy)^16GxGx  49  51
Gy(Gy)^16GxGxGx  44  56
Gy(Gy)^16GyGyGy  100  --
GxGx(Gy)^16  --  100
GxGx(Gy)^16Gx  53  47
GxGx(Gy)^16Gy  59  41
GxGx(Gy)^16GxGx  100  --
GxGx(Gy)^16GxGxGx  38  62
GxGx(Gy)^16GyGyGy  34  66
GxGxGx(Gy)^16  57  43
GxGxGx(Gy)^16Gx  100  --
GxGxGx(Gy)^16Gy  53  47
GxGxGx(Gy)^16GxGx  39  61
GxGxGx(Gy)^16GxGxGx  2  98
GxGxGx(Gy)^16GyGyGy  42  58
GyGyGy(Gy)^16Gx  50  50
GyGyGy(Gy)^16GxGx  42  58
GyGyGy(Gy)^16GxGxGx  53  47
GyGyGy(Gy)^16GyGyGy  1  99
(GxGy)^8  66  34
(GxGy)^8Gx  65  35
(GxGy)^8Gy  97  3
(GxGy)^8GxGx  39  61
(GxGy)^8GxGxGx  42  58
(GxGy)^8GyGyGy  4  96
Gx(GxGy)^8  98  2
Gx(GxGy)^8Gx  31  69
Gx(GxGy)^8Gy  28  72
Gx(GxGy)^8GxGx  5  95
Gx(GxGy)^8GxGxGx  72  28
Gx(GxGy)^8GyGyGy  69  31
Gy(GxGy)^8  60  40
Gy(GxGy)^8Gx  94  6
Gy(GxGy)^8Gy  32  68
Gy(GxGy)^8GxGx  30  70
Gy(GxGy)^8GxGxGx  7  93
Gy(GxGy)^8GyGyGy  65  35
GxGx(GxGy)^8  35  65
GxGx(GxGy)^8Gx  37  63
GxGx(GxGy)^8Gy  6  94
GxGx(GxGy)^8GxGx  69  31
GxGx(GxGy)^8GxGxGx  57  43
GxGx(GxGy)^8GyGyGy  87  13
GxGxGx(GxGy)^8  10  90
GxGxGx(GxGy)^8Gx  59  41
GxGxGx(GxGy)^8Gy  65  35
GxGxGx(GxGy)^8GxGx  97  3
GxGxGx(GxGy)^8GxGxGx  27  73
GxGxGx(GxGy)^8GyGyGy  36  64
GyGyGy(GxGy)^8  34  66
GyGyGy(GxGy)^8Gx  4  96
GyGyGy(GxGy)^8Gy  59  41
GyGyGy(GxGy)^8GxGx  60  40
GyGyGy(GxGy)^8GxGxGx  93  7
GyGyGy(GxGy)^8GyGyGy  26  74
(GxGxGy)^5  61  39
(GxGxGy)^5Gx  71  29
(GxGxGy)^5Gy  98  2
(GxGxGy)^5GxGx  46  54
(GxGxGy)^5GxGxGx  33  67
(GxGxGy)^5GyGyGy  2  98
Gx(GxGxGy)^5  59  41
Gx(GxGxGy)^5Gx  91  9
Gx(GxGxGy)^5Gy  26  74
Gx(GxGxGy)^5GxGx  32  68
Gx(GxGxGy)^5GxGxGx  5  95
Gx(GxGxGy)^5GyGyGy  63  37
Gy(GxGxGy)^5  2  98
Gy(GxGxGy)^5Gx  71  29
Gy(GxGxGy)^5Gy  51  49
Gy(GxGxGy)^5GxGx  98  2
Gy(GxGxGy)^5GxGxGx  28  72
Gy(GxGxGy)^5GyGyGy  46  54
GxGx(GxGxGy)^5  51  49
GxGx(GxGxGy)^5Gx  35  65
GxGx(GxGxGy)^5Gy  2  98
GxGx(GxGxGy)^5GxGx  49  51
GxGx(GxGxGy)^5GxGxGx  66  34
GxGx(GxGxGy)^5GyGyGy  92  8
GxGxGx(GxGxGy)^5  37  63
GxGxGx(GxGxGy)^5Gx  10  90
GxGxGx(GxGxGy)^5Gy  69  31
GxGxGx(GxGxGy)^5GxGx  62  38
GxGxGx(GxGxGy)^5GxGxGx  94  6
GxGxGx(GxGxGy)^5GyGyGy  31  69
GyGyGy(GxGxGy)^5  98  2
GyGyGy(GxGxGy)^5Gx  38  62
GyGyGy(GxGxGy)^5Gy  61  39
GyGyGy(GxGxGy)^5GxGx  4  96
GyGyGy(GxGxGy)^5GxGxGx  65  35
GyGyGy(GxGxGy)^5GyGyGy  54  46
(GxGyGy)^5  57  43
(GxGyGy)^5Gx  1  99
(GxGyGy)^5Gy  57  43
(GxGyGy)^5GxGx  63  37
(GxGyGy)^5GxGxGx  99  1
(GxGyGy)^5GyGyGy  39  61
Gx(GxGyGy)^5  98  2
Gx(GxGyGy)^5Gx  62  38
Gx(GxGyGy)^5Gy  37  63
Gx(GxGyGy)^5GxGx  1  99
Gx(GxGyGy)^5GxGxGx  47  53
Gx(GxGyGy)^5GyGyGy  59  41
Gy(GxGyGy)^5  63  37
Gy(GxGyGy)^5Gx  58  42
Gy(GxGyGy)^5Gy  97  3
Gy(GxGyGy)^5GxGx  34  66
Gy(GxGyGy)^5GxGxGx  35  65
Gy(GxGyGy)^5GyGyGy  3  97
GxGx(GxGyGy)^5  40  60
GxGx(GxGyGy)^5Gx  98  2
GxGx(GxGyGy)^5Gy  44  56
GxGx(GxGyGy)^5GxGx  50  50
GxGx(GxGyGy)^5GxGxGx  --  100
GxGx(GxGyGy)^5GyGyGy  64  36
GxGxGx(GxGyGy)^5  2  98
GxGxGx(GxGyGy)^5Gx  50  50
GxGxGx(GxGyGy)^5Gy  68  32
GxGxGx(GxGyGy)^5GxGx  100  --
GxGxGx(GxGyGy)^5GxGxGx  53  47
GxGxGx(GxGyGy)^5GyGyGy  40  60
GyGyGy(GxGyGy)^5  34  66
GyGyGy(GxGyGy)^5Gx  44  56
GyGyGy(GxGyGy)^5Gy  1  99
GyGyGy(GxGyGy)^5GxGx  61  39
GyGyGy(GxGyGy)^5GxGxGx  59  41
GyGyGy(GxGyGy)^5GyGyGy  96  4
(GxGxGyGxGyGy)^2  52  48
(GxGxGyGxGyGy)^2Gx  99  1
(GxGxGyGxGyGy)^2Gy  61  39
(GxGxGyGxGyGy)^2GxGx  60  40
(GxGxGyGxGyGy)^2GxGxGx  --  100
(GxGxGyGxGyGy)^2GyGyGy  50  50
Gx(GxGxGyGxGyGy)^2  52  48
Gx(GxGxGyGxGyGy)^2Gx  44  56
Gx(GxGxGyGxGyGy)^2Gy  100  --
Gx(GxGxGyGxGyGy)^2GxGx  39  61
Gx(GxGxGyGxGyGy)^2GxGxGx  62  38
Gx(GxGxGyGxGyGy)^2GyGyGy  2  98
Gy(GxGxGyGxGyGy)^2  100  --
Gy(GxGxGyGxGyGy)^2Gx  53  47
Gy(GxGxGyGxGyGy)^2Gy  47  53
Gy(GxGxGyGxGyGy)^2GxGx  --  100
Gy(GxGxGyGxGyGy)^2GxGxGx  48  52
Gy(GxGxGyGxGyGy)^2GyGyGy  56  44
GxGx(GxGxGyGxGyGy)^2  48  52
GxGx(GxGxGyGxGyGy)^2Gx  --  100
GxGx(GxGxGyGxGyGy)^2Gy  46  54
GxGx(GxGxGyGxGyGy)^2GxGx  51  49
GxGx(GxGxGyGxGyGy)^2GxGxGx  99  1
GxGx(GxGxGyGxGyGy)^2GyGyGy  58  42
GxGxGx(GxGxGyGxGyGy)^2  39  61
GxGxGx(GxGxGyGxGyGy)^2Gx  56  44
GxGxGx(GxGxGyGxGyGy)^2Gy  2  98
GxGxGx(GxGxGyGxGyGy)^2GxGx  53  47
GxGxGx(GxGxGyGxGyGy)^2GxGxGx  46  54
GxGxGx(GxGxGyGxGyGy)^2GyGyGy  100  --
GyGyGy(GxGxGyGxGyGy)^2  1  99
GyGyGy(GxGxGyGxGyGy)^2Gx  36  64
GyGyGy(GxGxGyGxGyGy)^2Gy  58  42
GyGyGy(GxGxGyGxGyGy)^2GxGx  100  --
GyGyGy(GxGxGyGxGyGy)^2GxGxGx  51  49
GyGyGy(GxGxGyGxGyGy)^2GyGyGy  39  61
(Gx)^32  82  18
(Gx)^32Gx  8  92
(Gx)^32Gy  53  47
(Gx)^32GxGx  24  76
(Gx)^32GxGxGx  95  5
(Gx)^32GyGyGy  50  50
Gx(Gx)^32Gy  54  46
Gx(Gx)^32GxGxGx  82  18
Gx(Gx)^32GyGyGy  50  50
Gy(Gx)^32  49  51
Gy(Gx)^32Gx  52  48
Gy(Gx)^32Gy  --  100
Gy(Gx)^32GxGx  54  46
Gy(Gx)^32GxGxGx  54  46
Gy(Gx)^32GyGyGy  100  --
GxGx(Gx)^32Gy  50  50
GxGx(Gx)^32GxGxGx  3  97
GxGx(Gx)^32GyGyGy  42  58
GxGxGx(Gx)^32Gy  46  54
GxGxGx(Gx)^32GxGxGx  31  69
GxGxGx(Gx)^32GyGyGy  59  41
GyGyGy(Gx)^32  48  52
GyGyGy(Gx)^32Gx  48  52
GyGyGy(Gx)^32Gy  100  --
GyGyGy(Gx)^32GxGx  48  52
GyGyGy(Gx)^32GxGxGx  47  53
GyGyGy(Gx)^32GyGyGy  --  100
(Gy)^32  96  4
(Gy)^32Gx  54  46
(Gy)^32Gy  32  68
(Gy)^32GxGx  2  98
(Gy)^32GxGxGx  44  56
(Gy)^32GyGyGy  74  26
Gx(Gy)^32  42  58
Gx(Gy)^32Gx  --  100
Gx(Gy)^32Gy  59  41
Gx(Gy)^32GxGx  54  46
Gx(Gy)^32GxGxGx  98  2
Gx(Gy)^32GyGyGy  44  56
Gy(Gy)^32Gx  57  43
Gy(Gy)^32Gy  2  98
Gy(Gy)^32GxGx  63  37
Gy(Gy)^32GxGxGx  62  38
Gy(Gy)^32GyGyGy  94  6
GxGx(Gy)^32  3  97
GxGx(Gy)^32Gx  63  37
GxGx(Gy)^32Gy  68  32
GxGx(Gy)^32GxGx  98  2
GxGx(Gy)^32GxGxGx  37  63
GxGx(Gy)^32GyGyGy  38  62
GxGxGx(Gy)^32  52  48
GxGxGx(Gy)^32Gx  100  --
GxGxGx(Gy)^32Gy  54  46
GxGxGx(Gy)^32GxGx  46  54
GxGxGx(Gy)^32GxGxGx  --  100
GxGxGx(Gy)^32GyGyGy  44  56
GyGyGy(Gy)^32Gx  47  53
GyGyGy(Gy)^32GxGx  37  63
GyGyGy(Gy)^32GxGxGx  57  43
GyGyGy(Gy)^32GyGyGy  2  98
(GxGy)^16  37  63
(GxGy)^16Gx  19  81
(GxGy)^16Gy  88  12
(GxGy)^16GxGx  73  27
(GxGy)^16GxGxGx  84  16
(GxGy)^16GyGyGy  24  76
Gx(GxGy)^16  87  13
Gx(GxGy)^16Gx  71  29
Gx(GxGy)^16Gy  82  18
Gx(GxGy)^16GxGx  12  88
Gx(GxGy)^16GxGxGx  41  59
Gx(GxGy)^16GyGyGy  24  76
Gy(GxGy)^16  19  81
Gy(GxGy)^16Gx  82  18
Gy(GxGy)^16Gy  78  22
Gy(GxGy)^16GxGx  77  23
Gy(GxGy)^16GxGxGx  13  87
Gy(GxGy)^16GyGyGy  32  68
GxGx(GxGy)^16  75  25
GxGx(GxGy)^16Gx  73  27
GxGx(GxGy)^16Gy  17  83
GxGx(GxGy)^16GxGx  28  72
GxGx(GxGy)^16GxGxGx  16  84
GxGx(GxGy)^16GyGyGy  83  17
GxGxGx(GxGy)^16  15  85
GxGxGx(GxGy)^16Gx  31  69
GxGxGx(GxGy)^16Gy  18  82
GxGxGx(GxGy)^16GxGx  80  20
GxGxGx(GxGy)^16GxGxGx  69  31
GxGxGx(GxGy)^16GyGyGy  77  23
GyGyGy(GxGy)^16  92  8
GyGyGy(GxGy)^16Gx  12  88
GyGyGy(GxGy)^16Gy  26  74
GyGyGy(GxGy)^16GxGx  22  78
GyGyGy(GxGy)^16GxGxGx  89  11
GyGyGy(GxGy)^16GyGyGy  74  26
(GxGxGy)^10  92  8
(GxGxGy)^10Gx  21  79
(GxGxGy)^10Gy  57  43
(GxGxGy)^10GxGx  9  91
(GxGxGy)^10GxGxGx  81  19
(GxGxGy)^10GyGyGy  36  64
Gx(GxGxGy)^10  20  80
Gx(GxGxGy)^10Gx  23  77
Gx(GxGxGy)^10Gy  83  17
Gx(GxGxGy)^10GxGx  87  13
Gx(GxGxGy)^10GxGxGx  74  26
Gx(GxGxGy)^10GyGyGy  29  71
Gy(GxGxGy)^10  41  59
Gy(GxGxGy)^10Gx  28  72
Gy(GxGxGy)^10Gy  11  89
Gy(GxGxGy)^10GxGx  68  32
Gy(GxGxGy)^10GxGxGx  81  19
Gy(GxGxGy)^10GyGyGy  87  13
GxGx(GxGxGy)^10  17  83
GxGx(GxGxGy)^10Gx  88  12
GxGx(GxGxGy)^10Gy  43  57
GxGx(GxGxGy)^10GxGx  83  17
GxGx(GxGxGy)^10GxGxGx  17  83
GxGx(GxGxGy)^10GyGyGy  64  36
GxGxGx(GxGxGy)^10  80  20
GxGxGx(GxGxGy)^10Gx  76  24
GxGxGx(GxGxGy)^10Gy  23  77
GxGxGx(GxGxGy)^10GxGx  14  86
GxGxGx(GxGxGy)^10GxGxGx  17  83
GxGxGx(GxGxGy)^10GyGyGy  81  19
GyGyGy(GxGxGy)^10  62  38
GyGyGy(GxGxGy)^10Gx  81  19
GyGyGy(GxGxGy)^10Gy  94  6
GyGyGy(GxGxGy)^10GxGx  43  57
GyGyGy(GxGxGy)^10GxGxGx  27  73
GyGyGy(GxGxGy)^10GyGyGy  9  91
(GxGyGy)^10  94  6
(GxGyGy)^10Gx  46  54
(GxGyGy)^10Gy  26  74
(GxGyGy)^10GxGx  5  95
(GxGyGy)^10GxGxGx  65  35
(GxGyGy)^10GyGyGy  67  33
Gx(GxGyGy)^10  54  46
Gx(GxGyGy)^10Gx  4  96
Gx(GxGyGy)^10Gy  67  33
Gx(GxGyGy)^10GxGx  52  48
Gx(GxGyGy)^10GxGxGx  94  6
Gx(GxGyGy)^10GyGyGy  30  70
Gy(GxGyGy)^10  34  66
Gy(GxGyGy)^10Gx  24  76
Gy(GxGyGy)^10Gy  10  90
Gy(GxGyGy)^10GxGx  66  34
Gy(GxGyGy)^10GxGxGx  69  31
Gy(GxGyGy)^10GyGyGy  85  15
GxGx(GxGyGy)^10  5  95
GxGx(GxGyGy)^10Gx  62  38
GxGx(GxGyGy)^10Gy  71  29
GxGx(GxGyGy)^10GxGx  96  4
GxGx(GxGyGy)^10GxGxGx  32  68
GxGx(GxGyGy)^10GyGyGy  25  75
GxGxGx(GxGyGy)^10  56  44
GxGxGx(GxGyGy)^10Gx  88  12
GxGxGx(GxGyGy)^10Gy  25  75
GxGxGx(GxGyGy)^10GxGx  45  55
GxGxGx(GxGyGy)^10GxGxGx  2  98
GxGxGx(GxGyGy)^10GyGyGy  64  36
GyGyGy(GxGyGy)^10  75  25
GyGyGy(GxGyGy)^10Gx  84  16
GyGyGy(GxGyGy)^10Gy  86  14
GyGyGy(GxGyGy)^10GxGx  21  79
GyGyGy(GxGyGy)^10GxGxGx  30  70
GyGyGy(GxGyGy)^10GyGyGy  12  88
(GxGxGyGxGyGy)^5  41  59
(GxGxGyGxGyGy)^5Gx  99  1
(GxGxGyGxGyGy)^5Gy  51  49
(GxGxGyGxGyGy)^5GxGx  64  36
(GxGxGyGxGyGy)^5GxGxGx  --  100
(GxGxGyGxGyGy)^5GyGyGy  42  58
Gx(GxGxGyGxGyGy)^5  47  53
Gx(GxGxGyGxGyGy)^5Gx  52  48
Gx(GxGxGyGxGyGy)^5Gy  100  --
Gx(GxGxGyGxGyGy)^5GxGx  54  46
Gx(GxGxGyGxGyGy)^5GxGxGx  56  44
Gx(GxGxGyGxGyGy)^5GyGyGy  --  100
Gy(GxGxGyGxGyGy)^5  100  --
Gy(GxGxGyGxGyGy)^5Gx  61  39
Gy(GxGxGyGxGyGy)^5Gy  48  52
Gy(GxGxGyGxGyGy)^5GxGx  1  99
Gy(GxGxGyGxGyGy)^5GxGxGx  52  48
Gy(GxGxGyGxGyGy)^5GyGyGy  57  43
GxGx(GxGxGyGxGyGy)^5  59  41
GxGx(GxGxGyGxGyGy)^5Gx  --  100
GxGx(GxGxGyGxGyGy)^5Gy  38  62
GxGx(GxGxGyGxGyGy)^5GxGx  38  62
GxGx(GxGxGyGxGyGy)^5GxGxGx  100  --
GxGx(GxGxGyGxGyGy)^5GyGyGy  58  42
GxGxGx(GxGxGyGxGyGy)^5  49  51
GxGxGx(GxGxGyGxGyGy)^5Gx  49  51
GxGxGx(GxGxGyGxGyGy)^5Gy  1  99
GxGxGx(GxGxGyGxGyGy)^5GxGx  54  46
GxGxGx(GxGxGyGxGyGy)^5GxGxGx  41  59
GxGxGx(GxGxGyGxGyGy)^5GyGyGy  100  --
GyGyGy(GxGxGyGxGyGy)^5  1  99
GyGyGy(GxGxGyGxGyGy)^5Gx  49  51
GyGyGy(GxGxGyGxGyGy)^5Gy  58  42
GyGyGy(GxGxGyGxGyGy)^5GxGx  100  --
GyGyGy(GxGxGyGxGyGy)^5GxGxGx  40  60
GyGyGy(GxGxGyGxGyGy)^5GyGyGy  43  57
(Gx)^64  32  68
(Gx)^64Gx  4  96
(Gx)^64Gy  47  53
(Gx)^64GxGx  66  34
(Gx)^64GxGxGx  94  6
(Gx)^64GyGyGy  53  47
Gx(Gx)^64Gy  50  50
Gx(Gx)^64GxGxGx  22  78
Gx(Gx)^64GyGyGy  53  47
Gy(Gx)^64  44  56
Gy(Gx)^64Gx  49  51
Gy(Gx)^64Gy  1  99
Gy(Gx)^64GxGx  51  49
Gy(Gx)^64GxGxGx  56  44
Gy(Gx)^64GyGyGy  100  --
GxGx(Gx)^64Gy  57  43
GxGx(Gx)^64GxGxGx  7  93
GxGx(Gx)^64GyGyGy  36  64
GxGxGx(Gx)^64Gy  46  54
GxGxGx(Gx)^64GxGxGx  77  23
GxGxGx(Gx)^64GyGyGy  57  43
GyGyGy(Gx)^64  51  49
GyGyGy(Gx)^64Gx  45  55
GyGyGy(Gx)^64Gy  100  --
GyGyGy(Gx)^64GxGx  44  56
GyGyGy(Gx)^64GxGxGx  48  52
GyGyGy(Gx)^64GyGyGy  --  100
(Gy)^64  92  8
(Gy)^64Gx  50  50
(Gy)^64Gy  23  77
(Gy)^64GxGx  2  98
(Gy)^64GxGxGx  57  43
(Gy)^64GyGyGy  73  27
Gx(Gy)^64  43  57
Gx(Gy)^64Gx  --  100
Gx(Gy)^64Gy  51  49
Gx(Gy)^64GxGx  57  43
Gx(Gy)^64GxGxGx  99  1
Gx(Gy)^64GyGyGy  52  48
Gy(Gy)^64Gx  49  51
Gy(Gy)^64Gy  8  92
Gy(Gy)^64GxGx  81  19
Gy(Gy)^64GxGxGx  46  54
Gy(Gy)^64GyGyGy  94  6
GxGx(Gy)^64  10  90
GxGx(Gy)^64Gx  52  48
GxGx(Gy)^64Gy  85  15
GxGx(Gy)^64GxGx  91  9
GxGx(Gy)^64GxGxGx  41  59
GxGx(Gy)^64GyGyGy  20  80
GxGxGx(Gy)^64  55  45
GxGxGx(Gy)^64Gx  96  4
GxGxGx(Gy)^64Gy  49  51
GxGxGx(Gy)^64GxGx  45  55
GxGxGx(Gy)^64GxGxGx  --  100
GxGxGx(Gy)^64GyGyGy  59  41
GyGyGy(Gy)^64Gx  52  48
GyGyGy(Gy)^64GxGx  24  76
GyGyGy(Gy)^64GxGxGx  59  41
GyGyGy(Gy)^64GyGyGy  10  90
(GxGy)^32  100  --
(GxGy)^32Gx  46  54
(GxGy)^32Gy  46  54
(GxGy)^32GxGx  --  100
(GxGy)^32GxGxGx  52  48
(GxGy)^32GyGyGy  49  51
Gx(GxGy)^32  48  52
Gx(GxGy)^32Gx  --  100
Gx(GxGy)^32Gy  48  52
Gx(GxGy)^32GxGx  51  49
Gx(GxGy)^32GxGxGx  100  --
Gx(GxGy)^32GyGyGy  51  49
Gy(GxGy)^32  56  44
Gy(GxGy)^32Gx  46  54
Gy(GxGy)^32Gy  --  100
Gy(GxGy)^32GxGx  38  62
Gy(GxGy)^32GxGxGx  48  52
Gy(GxGy)^32GyGyGy  100  --
GxGx(GxGy)^32  --  100
GxGx(GxGy)^32Gx  57  43
GxGx(GxGy)^32Gy  47  53
GxGx(GxGy)^32GxGx  100  --
GxGx(GxGy)^32GxGxGx  38  62
GxGx(GxGy)^32GyGyGy  42  58
GxGxGx(GxGy)^32  55  45
GxGxGx(GxGy)^32Gx  100  --
GxGxGx(GxGy)^32Gy  55  45
GxGxGx(GxGy)^32GxGx  47  53
GxGxGx(GxGy)^32GxGxGx  1  99
GxGxGx(GxGy)^32GyGyGy  46  54
GyGyGy(GxGy)^32  54  46
GyGyGy(GxGy)^32Gx  41  59
GyGyGy(GxGy)^32Gy  100  --
GyGyGy(GxGy)^32GxGx  57  43
GyGyGy(GxGy)^32GxGxGx  49  51
GyGyGy(GxGy)^32GyGyGy  --  100
(GxGxGy)^21  80  20
(GxGxGy)^21Gx  79  21
(GxGxGy)^21Gy  64  36
(GxGxGy)^21GxGx  15  85
(GxGxGy)^21GxGxGx  24  76
(GxGxGy)^21GyGyGy  31  69
Gx(GxGxGy)^21  78  22
Gx(GxGxGy)^21Gx  29  71
Gx(GxGxGy)^21Gy  8  92
Gx(GxGxGy)^21GxGx  15  85
Gx(GxGxGy)^21GxGxGx  68  32
Gx(GxGxGy)^21GyGyGy  87  13
Gy(GxGxGy)^21  27  73
Gy(GxGxGy)^21Gx  79  21
Gy(GxGxGy)^21Gy  16  84
Gy(GxGxGy)^21GxGx  63  37
Gy(GxGxGy)^21GxGxGx  12  88
Gy(GxGxGy)^21GyGyGy  80  20
GxGx(GxGxGy)^21  17  83
GxGx(GxGxGy)^21Gx  15  85
GxGx(GxGxGy)^21Gy  45  55
GxGx(GxGxGy)^21GxGx  84  16
GxGx(GxGxGy)^21GxGxGx  74  26
GxGx(GxGxGy)^21GyGyGy  61  39
GxGxGx(GxGxGy)^21  24  76
GxGxGx(GxGxGy)^21Gx  68  32
GxGxGx(GxGxGy)^21Gy  82  18
GxGxGx(GxGxGy)^21GxGx  74  26
GxGxGx(GxGxGy)^21GxGxGx  26  74
GxGxGx(GxGxGy)^21GyGyGy  15  85
GyGyGy(GxGxGy)^21  75  25
GyGyGy(GxGxGy)^21Gx  19  81
GyGyGy(GxGxGy)^21Gy  82  18
GyGyGy(GxGxGy)^21GxGx  35  65
GyGyGy(GxGxGy)^21GxGxGx  82  18
GyGyGy(GxGxGy)^21GyGyGy  13  87
(GxGyGy)^21  74  26
(GxGyGy)^21Gx  33  67
(GxGyGy)^21Gy  77  23
(GxGyGy)^21GxGx  37  63
(GxGyGy)^21GxGxGx  85  15
(GxGyGy)^21GyGyGy  14  86
Gx(GxGyGy)^21  77  23
Gx(GxGyGy)^21Gx  33  67
Gx(GxGyGy)^21Gy  18  82
Gx(GxGyGy)^21GxGx  22  78
Gx(GxGyGy)^21GxGxGx  65  35
Gx(GxGyGy)^21GyGyGy  88  12
Gy(GxGyGy)^21  91  9
Gy(GxGyGy)^21Gx  86  14
Gy(GxGyGy)^21Gy  59  41
Gy(GxGyGy)^21GxGx  12  88
Gy(GxGyGy)^21GxGxGx  15  85
Gy(GxGyGy)^21GyGyGy  44  56
GxGx(GxGyGy)^21  19  81
GxGx(GxGyGy)^21Gx  77  23
GxGx(GxGyGy)^21Gy  17  83
GxGx(GxGyGy)^21GxGx  76  24
GxGx(GxGyGy)^21GxGxGx  25  75
GxGx(GxGyGy)^21GyGyGy  75  25
GxGxGx(GxGyGy)^21  22  78
GxGxGx(GxGyGy)^21Gx  75  25
GxGxGx(GxGyGy)^21Gy  87  13
GxGxGx(GxGyGy)^21GxGx  83  17
GxGxGx(GxGyGy)^21GxGxGx  44  56
GxGxGx(GxGyGy)^21GyGyGy  11  89
GyGyGy(GxGyGy)^21  15  85
GyGyGy(GxGyGy)^21Gx  12  88
GyGyGy(GxGyGy)^21Gy  47  53
GyGyGy(GxGyGy)^21GxGx  80  20
GyGyGy(GxGyGy)^21GxGxGx  79  21
GyGyGy(GxGyGy)^21GyGyGy  63  37
(GxGxGyGxGyGy)^10  44  56
(GxGxGyGxGyGy)^10Gx  43  57
(GxGxGyGxGyGy)^10Gy  2  98
(GxGxGyGxGyGy)^10GxGx  54  46
(GxGxGyGxGyGy)^10GxGxGx  58  42
(GxGxGyGxGyGy)^10GyGyGy  99  1
Gx(GxGxGyGxGyGy)^10  1  99
Gx(GxGxGyGxGyGy)^10Gx  41  59
Gx(GxGxGyGxGyGy)^10Gy  55  45
Gx(GxGxGyGxGyGy)^10GxGx  98  2
Gx(GxGxGyGxGyGy)^10GxGxGx  51  49
Gx(GxGxGyGxGyGy)^10GyGyGy  46  54
Gy(GxGxGyGxGyGy)^10  48  52
Gy(GxGxGyGxGyGy)^10Gx  97  3
Gy(GxGxGyGxGyGy)^10Gy  46  54
Gy(GxGxGyGxGyGy)^10GxGx  51  49
Gy(GxGxGyGxGyGy)^10GxGxGx  --  100
Gy(GxGxGyGxGyGy)^10GyGyGy  48  52
GxGx(GxGxGyGxGyGy)^10  58  42
GxGx(GxGxGyGxGyGy)^10Gx  58  42
GxGx(GxGxGyGxGyGy)^10Gy  100  --
GxGx(GxGxGyGxGyGy)^10GxGx  43  57
GxGx(GxGxGyGxGyGy)^10GxGxGx  48  52
GxGx(GxGxGyGxGyGy)^10GyGyGy  --  100
GxGxGx(GxGxGyGxGyGy)^10  99  1
GxGxGx(GxGxGyGxGyGy)^10Gx  48  52
GxGxGx(GxGxGyGxGyGy)^10Gy  44  56
GxGxGx(GxGxGyGxGyGy)^10GxGx  --  100
GxGxGx(GxGxGyGxGyGy)^10GxGxGx  50  50
GxGxGx(GxGxGyGxGyGy)^10GyGyGy  58  42
GyGyGy(GxGxGyGxGyGy)^10  61  39
GyGyGy(GxGxGyGxGyGy)^10Gx  --  100
GyGyGy(GxGxGyGxGyGy)^10Gy  52  48
GyGyGy(GxGxGyGxGyGy)^10GxGx  52  48
GyGyGy(GxGxGyGxGyGy)^10GxGxGx  100  --
GyGyGy(GxGxGyGxGyGy)^10GyGyGy  44  56
(Gx)^128  11  89
(Gx)^128Gx  79  21
(Gx)^128Gy  56  44
(Gx)^128GxGx  80  20
(Gx)^128GxGxGx  10  90
(Gx)^128GyGyGy  49  51
Gx(Gx)^128Gy  57  43
Gx(Gx)^128GxGxGx  12  88
Gx(Gx)^128GyGyGy  50  50
Gy(Gx)^128  50  50
Gy(Gx)^128Gx  51  49
Gy(Gx)^128Gy  --  100
Gy(Gx)^128GxGx  49  51
Gy(Gx)^128GxGxGx  47  53
Gy(Gx)^128GyGyGy  100  --
GxGx(Gx)^128Gy  49  51
GxGx(Gx)^128GxGxGx  84  16
GxGx(Gx)^128GyGyGy  51  49
GxGxGx(Gx)^128Gy  63  37
GxGxGx(Gx)^128GxGxGx  85  15
GxGxGx(Gx)^128GyGyGy  47  53
GyGyGy(Gx)^128  53  47
GyGyGy(Gx)^128Gx  46  54
GyGyGy(Gx)^128Gy  100  --
GyGyGy(Gx)^128GxGx  46  54
GyGyGy(Gx)^128GxGxGx  58  42
GyGyGy(Gx)^128GyGyGy  1  99
(Gy)^128  74  26
(Gy)^128Gx  46  54
(Gy)^128Gy  5  95
(Gy)^128GxGx  29  71
(Gy)^128GxGxGx  43  57
(Gy)^128GyGyGy  96  4
Gx(Gy)^128  50  50
Gx(Gy)^128Gx  --  100
Gx(Gy)^128Gy  54  46
Gx(Gy)^128GxGx  58  42
Gx(Gy)^128GxGxGx  99  1
Gx(Gy)^128GyGyGy  53  47
Gy(Gy)^128Gx  48  52
Gy(Gy)^128Gy  21  79
Gy(Gy)^128GxGx  95  5
Gy(Gy)^128GxGxGx  50  50
Gy(Gy)^128GyGyGy  73  27
GxGx(Gy)^128  37  63
GxGx(Gy)^128Gx  58  42
GxGx(Gy)^128Gy  95  5
GxGx(Gy)^128GxGx  71  29
GxGx(Gy)^128GxGxGx  40  60
GxGx(Gy)^128GyGyGy  6  94
GxGxGx(Gy)^128  50  50
GxGxGx(Gy)^128Gx  99  1
GxGxGx(Gy)^128Gy  40  60
GxGxGx(Gy)^128GxGx  43  57
GxGxGx(Gy)^128GxGxGx  1  99
GxGxGx(Gy)^128GyGyGy  55  45
GyGyGy(Gy)^128Gx  53  47
GyGyGy(Gy)^128GxGx  9  91
GyGyGy(Gy)^128GxGxGx  47  53
GyGyGy(Gy)^128GyGyGy  25  75
(GxGy)^64  100  --
(GxGy)^64Gx  46  54
(GxGy)^64Gy  45  55
(GxGy)^64GxGx  --  100
(GxGy)^64GxGxGx  55  45
(GxGy)^64GyGyGy  48  52
Gx(GxGy)^64  57  43
Gx(GxGy)^64Gx  --  100
Gx(GxGy)^64Gy  56  44
Gx(GxGy)^64GxGx  55  45
Gx(GxGy)^64GxGxGx  100  --
Gx(GxGy)^64GyGyGy  55  45
Gy(GxGy)^64  58  42
Gy(GxGy)^64Gx  56  44
Gy(GxGy)^64Gy  --  100
Gy(GxGy)^64GxGx  48  52
Gy(GxGy)^64GxGxGx  40  60
Gy(GxGy)^64GyGyGy  100  --
GxGx(GxGy)^64  --  100
GxGx(GxGy)^64Gx  47  53
GxGx(GxGy)^64Gy  51  49
GxGx(GxGy)^64GxGx  100  --
GxGx(GxGy)^64GxGxGx  44  56
GxGx(GxGy)^64GyGyGy  41  59
GxGxGx(GxGy)^64  56  44
GxGxGx(GxGy)^64Gx  99  1
GxGxGx(GxGy)^64Gy  50  50
GxGxGx(GxGy)^64GxGx  51  49
GxGxGx(GxGy)^64GxGxGx  1  99
GxGxGx(GxGy)^64GyGyGy  45  55
GyGyGy(GxGy)^64  42  58
GyGyGy(GxGy)^64Gx  48  52
GyGyGy(GxGy)^64Gy  98  2
GyGyGy(GxGy)^64GxGx  56  44
GyGyGy(GxGy)^64GxGxGx  54  46
GyGyGy(GxGy)^64GyGyGy  --  100
(GxGxGy)^42  59  41
(GxGxGy)^42Gx  70  30
(GxGxGy)^42Gy  91  9
(GxGxGy)^42GxGx  40  60
(GxGxGy)^42GxGxGx  24  76
(GxGxGy)^42GyGyGy  9  91
Gx(GxGxGy)^42  73  27
Gx(GxGxGy)^42Gx  90  10
Gx(GxGxGy)^42Gy  21  79
Gx(GxGxGy)^42GxGx  16  84
Gx(GxGxGy)^42GxGxGx  13  87
Gx(GxGxGy)^42GyGyGy  77  23
Gy(GxGxGy)^42  8  92
Gy(GxGxGy)^42Gx  69  31
Gy(GxGxGy)^42Gy  49  51
Gy(GxGxGy)^42GxGx  95  5
Gy(GxGxGy)^42GxGxGx  29  71
Gy(GxGxGy)^42GyGyGy  58  42
GxGx(GxGxGy)^42  55  45
GxGx(GxGxGy)^42Gx  20  80
GxGx(GxGxGy)^42Gy  13  87
GxGx(GxGxGy)^42GxGx  63  37
GxGx(GxGxGy)^42GxGxGx  76  24
GxGx(GxGxGy)^42GyGyGy  93  7
GxGxGx(GxGxGy)^42  27  73
GxGxGx(GxGxGy)^42Gx  17  83
GxGxGx(GxGxGy)^42Gy  83  17
GxGxGx(GxGxGy)^42GxGx  67  33
GxGxGx(GxGxGy)^42GxGxGx  85  15
GxGxGx(GxGxGy)^42GyGyGy  18  82
GyGyGy(GxGxGy)^42  95  5
GyGyGy(GxGxGy)^42Gx  27  73
GyGyGy(GxGxGy)^42Gy  56  44
GyGyGy(GxGxGy)^42GxGx  10  90
GyGyGy(GxGxGy)^42GxGxGx  79  21
GyGyGy(GxGxGy)^42GyGyGy  54  46
(GxGyGy)^42  49  51
(GxGyGy)^42Gx  1  99
(GxGyGy)^42Gy  38  62
(GxGyGy)^42GxGx  40  60
(GxGyGy)^42GxGxGx  95  5
(GxGyGy)^42GyGyGy  76  24
Gx(GxGyGy)^42  98  2
Gx(GxGyGy)^42Gx  54  46
Gx(GxGyGy)^42Gy  66  34
Gx(GxGyGy)^42GxGx  --  100
Gx(GxGyGy)^42GxGxGx  55  45
Gx(GxGyGy)^42GyGyGy  40  60
Gy(GxGyGy)^42  40  60
Gy(GxGyGy)^42Gx  31  69
Gy(GxGyGy)^42Gy  94  6
Gy(GxGyGy)^42GxGx  71  29
Gy(GxGyGy)^42GxGxGx  65  35
Gy(GxGyGy)^42GyGyGy  5  95
GxGx(GxGyGy)^42  44  56
GxGx(GxGyGy)^42Gx  99  1
GxGx(GxGyGy)^42Gy  57  43
GxGx(GxGyGy)^42GxGx  54  46
GxGx(GxGyGy)^42GxGxGx  --  100
GxGx(GxGyGy)^42GyGyGy  38  62
GxGxGx(GxGyGy)^42  2  98
GxGxGx(GxGyGy)^42Gx  53  47
GxGxGx(GxGyGy)^42Gy  42  58
GxGxGx(GxGyGy)^42GxGx  97  3
GxGxGx(GxGyGy)^42GxGxGx  39  61
GxGxGx(GxGyGy)^42GyGyGy  71  29
GyGyGy(GxGyGy)^42  68  32
GyGyGy(GxGyGy)^42Gx  72  28
GyGyGy(GxGyGy)^42Gy  8  92
GyGyGy(GxGyGy)^42GxGx  25  75
GyGyGy(GxGyGy)^42GxGxGx  28  72
GyGyGy(GxGyGy)^42GyGyGy  95  5
(GxGxGyGxGyGy)^21  100  --
(GxGxGyGxGyGy)^21Gx  52  48
(GxGxGyGxGyGy)^21Gy  65  35
(GxGxGyGxGyGy)^21GxGx  4  96
(GxGxGyGxGyGy)^21GxGxGx  51  49
(GxGxGyGxGyGy)^21GyGyGy  48  52
Gx(GxGxGyGxGyGy)^21  53  47
Gx(GxGxGyGxGyGy)^21Gx  3  97
Gx(GxGxGyGxGyGy)^21Gy  48  52
Gx(GxGxGyGxGyGy)^21GxGx  52  48
Gx(GxGxGyGxGyGy)^21GxGxGx  100  --
Gx(GxGxGyGxGyGy)^21GyGyGy  48  52
Gy(GxGxGyGxGyGy)^21  61  39
Gy(GxGxGyGxGyGy)^21Gx  41  59
Gy(GxGxGyGxGyGy)^21Gy  1  99
Gy(GxGxGyGxGyGy)^21GxGx  40  60
Gy(GxGxGyGxGyGy)^21GxGxGx  56  44
Gy(GxGxGyGxGyGy)^21GyGyGy  98  2
GxGx(GxGxGyGxGyGy)^21  1  99
GxGx(GxGxGyGxGyGy)^21Gx  47  53
GxGx(GxGxGyGxGyGy)^21Gy  51  49
GxGx(GxGxGyGxGyGy)^21GxGx  99  1
GxGx(GxGxGyGxGyGy)^21GxGxGx  52  48
GxGx(GxGxGyGxGyGy)^21GyGyGy  50  50
GxGxGx(GxGxGyGxGyGy)^21  47  53
GxGxGx(GxGxGyGxGyGy)^21Gx  100  --
GxGxGx(GxGxGyGxGyGy)^21Gy  52  48
GxGxGx(GxGxGyGxGyGy)^21GxGx  57  43
GxGxGx(GxGxGyGxGyGy)^21GxGxGx  --  100
GxGxGx(GxGxGyGxGyGy)^21GyGyGy  50  50
GyGyGy(GxGxGyGxGyGy)^21  41  59
GyGyGy(GxGxGyGxGyGy)^21Gx  51  49
GyGyGy(GxGxGyGxGyGy)^21Gy  99  1
GyGyGy(GxGxGyGxGyGy)^21GxGx  56  44
GyGyGy(GxGxGyGxGyGy)^21GxGxGx  38  62
GyGyGy(GxGxGyGxGyGy)^21GyGyGy  --  100
(Gx)^256  62  38
(Gx)^256Gx  --  100
(Gx)^256Gy  48  52
(Gx)^256GxGx  40  60
(Gx)^256GxGxGx  100  --
(Gx)^256GyGyGy  43  57
Gx(Gx)^256Gy  51  49
Gx(Gx)^256GxGxGx  62  38
Gx(Gx)^256GyGyGy  53  47
Gy(Gx)^256  44  56
Gy(Gx)^256Gx  49  51
Gy(Gx)^256Gy  --  100
Gy(Gx)^256GxGx  57  43
Gy(Gx)^256GxGxGx  51  49
Gy(Gx)^256GyGyGy  100  --
GxGx(Gx)^256Gy  52  48
GxGx(Gx)^256GxGxGx  --  100
GxGx(Gx)^256GyGyGy  49  51
GxGxGx(Gx)^256Gy  54  46
GxGxGx(Gx)^256GxGxGx  39  61
GxGxGx(Gx)^256GyGyGy  39  61
GyGyGy(Gx)^256  60  40
GyGyGy(Gx)^256Gx  57  43
GyGyGy(Gx)^256Gy  100  --
GyGyGy(Gx)^256GxGx  44  56
GyGyGy(Gx)^256GxGxGx  53  47
GyGyGy(Gx)^256GyGyGy  --  100
(Gy)^256  20  80
(Gy)^256Gx  51  49
(Gy)^256Gy  8  92
(Gy)^256GxGx  75  25
(Gy)^256GxGxGx  43  57
(Gy)^256GyGyGy  87  13
Gx(Gy)^256  48  52
Gx(Gy)^256Gx  1  99
Gx(Gy)^256Gy  61  39
Gx(Gy)^256GxGx  63  37
Gx(Gy)^256GxGxGx  99  1
Gx(Gy)^256GyGyGy  53  47
Gy(Gy)^256Gx  58  42
Gy(Gy)^256Gy  84  16
Gy(Gy)^256GxGx  95  5
Gy(Gy)^256GxGxGx  43  57
Gy(Gy)^256GyGyGy  21  79
GxGx(Gy)^256  79  21
GxGx(Gy)^256Gx  48  52
GxGx(Gy)^256Gy  85  15
GxGx(Gy)^256GxGx  21  79
GxGx(Gy)^256GxGxGx  44  56
GxGx(Gy)^256GyGyGy  12  88
GxGxGx(Gy)^256  48  52
GxGxGx(Gy)^256Gx  100  --
GxGxGx(Gy)^256Gy  49  51
GxGxGx(Gy)^256GxGx  54  46
GxGxGx(Gy)^256GxGxGx  1  99
GxGxGx(Gy)^256GyGyGy  47  53
GyGyGy(Gy)^256Gx  46  54
GyGyGy(Gy)^256GxGx  10  90
GyGyGy(Gy)^256GxGxGx  56  44
GyGyGy(Gy)^256GyGyGy  77  23
(GxGy)^128  100  --
(GxGy)^128Gx  51  49
(GxGy)^128Gy  54  46
(GxGy)^128GxGx  1  99
(GxGy)^128GxGxGx  47  53
(GxGy)^128GyGyGy  43  57
Gx(GxGy)^128  45  55
Gx(GxGy)^128Gx  --  100
Gx(GxGy)^128Gy  45  55
Gx(GxGy)^128GxGx  45  55
Gx(GxGy)^128GxGxGx  99  1
Gx(GxGy)^128GyGyGy  57  43
Gy(GxGy)^128  56  44
Gy(GxGy)^128Gx  54  46
Gy(GxGy)^128Gy  --  100
Gy(GxGy)^128GxGx  41  59
Gy(GxGy)^128GxGxGx  42  58
Gy(GxGy)^128GyGyGy  100  --
GxGx(GxGy)^128  --  100
GxGx(GxGy)^128Gx  44  56
GxGx(GxGy)^128Gy  51  49
GxGx(GxGy)^128GxGx  100  --
GxGx(GxGy)^128GxGxGx  47  53
GxGx(GxGy)^128GyGyGy  51  49
GxGxGx(GxGy)^128  40  60
GxGxGx(GxGy)^128Gx  100  --
GxGxGx(GxGy)^128Gy  63  37
GxGxGx(GxGy)^128GxGx  55  45
GxGxGx(GxGy)^128GxGxGx  --  100
GxGxGx(GxGy)^128GyGyGy  35  65
GyGyGy(GxGy)^128  47  53
GyGyGy(GxGy)^128Gx  46  54
GyGyGy(GxGy)^128Gy  99  1
GyGyGy(GxGy)^128GxGx  62  38
GyGyGy(GxGy)^128GxGxGx  57  43
GyGyGy(GxGy)^128GyGyGy  1  99
(GxGxGy)^85  83  17
(GxGxGy)^85Gx  85  15
(GxGxGy)^85Gy  83  17
(GxGxGy)^85GxGx  22  78
(GxGxGy)^85GxGxGx  18  82
(GxGxGy)^85GyGyGy  34  66
Gx(GxGxGy)^85  82  18
Gx(GxGxGy)^85Gx  57  43
Gx(GxGxGy)^85Gy  13  87
Gx(GxGxGy)^85GxGx  14  86
Gx(GxGxGy)^85GxGxGx  57  43
Gx(GxGxGy)^85GyGyGy  89  11
Gy(GxGxGy)^85  26  74
Gy(GxGxGy)^85Gx  79  21
Gy(GxGxGy)^85Gy  26  74
Gy(GxGxGy)^85GxGx  74  26
Gy(GxGxGy)^85GxGxGx  12  88
Gy(GxGxGy)^85GyGyGy  73  27
GxGx(GxGxGy)^85  18  82
GxGx(GxGxGy)^85Gx  11  89
GxGx(GxGxGy)^85Gy  32  68
GxGx(GxGxGy)^85GxGx  74  26
GxGx(GxGxGy)^85GxGxGx  83  17
GxGx(GxGxGy)^85GyGyGy  69  31
GxGxGx(GxGxGy)^85  19  81
GxGxGx(GxGxGy)^85Gx  51  49
GxGxGx(GxGxGy)^85Gy  81  19
GxGxGx(GxGxGy)^85GxGx  83  17
GxGxGx(GxGxGy)^85GxGxGx  50  50
GxGxGx(GxGxGy)^85GyGyGy  9  91
GyGyGy(GxGxGy)^85  78  22
GyGyGy(GxGxGy)^85Gx  24  76
GyGyGy(GxGxGy)^85Gy  78  22
GyGyGy(GxGxGy)^85GxGx  26  74
GyGyGy(GxGxGy)^85GxGxGx  91  9
GyGyGy(GxGxGy)^85GyGyGy  31  69
(GxGyGy)^85  63  37
(GxGyGy)^85Gx  9  91
(GxGyGy)^85Gy  21  79
(GxGyGy)^85GxGx  45  55
(GxGyGy)^85GxGxGx  90  10
(GxGyGy)^85GyGyGy  78  22
Gx(GxGyGy)^85  92  8
Gx(GxGyGy)^85Gx  34  66
Gx(GxGyGy)^85Gy  73  27
Gx(GxGyGy)^85GxGx  13  87
Gx(GxGyGy)^85GxGxGx  62  38
Gx(GxGyGy)^85GyGyGy  22  78
Gy(GxGyGy)^85  23  77
Gy(GxGyGy)^85Gx  29  71
Gy(GxGyGy)^85Gy  81  19
Gy(GxGyGy)^85GxGx  86  14
Gy(GxGyGy)^85GxGxGx  77  23
Gy(GxGyGy)^85GyGyGy  20  80
GxGx(GxGyGy)^85  35  65
GxGx(GxGyGy)^85Gx  94  6
GxGx(GxGyGy)^85Gy  72  28
GxGx(GxGyGy)^85GxGx  59  41
GxGx(GxGyGy)^85GxGxGx  2  98
GxGx(GxGyGy)^85GyGyGy  27  73
GxGxGx(GxGyGy)^85  12  88
GxGxGx(GxGyGy)^85Gx  56  44
GxGxGx(GxGyGy)^85Gy  16  84
GxGxGx(GxGyGy)^85GxGx  83  17
GxGxGx(GxGyGy)^85GxGxGx  43  57
GxGxGx(GxGyGy)^85GyGyGy  73  27
GyGyGy(GxGyGy)^85  73  27
GyGyGy(GxGyGy)^85Gx  75  25
GyGyGy(GxGyGy)^85Gy  22  78
GyGyGy(GxGyGy)^85GxGx  25  75
GyGyGy(GxGyGy)^85GxGxGx  23  77
GyGyGy(GxGyGy)^85GyGyGy  83  17
(GxGxGyGxGyGy)^42  89  11
(GxGxGyGxGyGy)^42Gx  68  32
(GxGxGyGxGyGy)^42Gy  57  43
(GxGxGyGxGyGy)^42GxGx  4  96
(GxGxGyGxGyGy)^42GxGxGx  43  57
(GxGxGyGxGyGy)^42GyGyGy  41  59
Gx(GxGxGyGxGyGy)^42  59  41
Gx(GxGxGyGxGyGy)^42Gx  5  95
Gx(GxGxGyGxGyGy)^42Gy  53  47
Gx(GxGxGyGxGyGy)^42GxGx  53  47
Gx(GxGxGyGxGyGy)^42GxGxGx  98  2
Gx(GxGxGyGxGyGy)^42GyGyGy  32  68
Gy(GxGxGyGxGyGy)^42  68  32
Gy(GxGxGyGxGyGy)^42Gx  34  66
Gy(GxGxGyGxGyGy)^42Gy  7  93
Gy(GxGxGyGxGyGy)^42GxGx  24  76
Gy(GxGxGyGxGyGy)^42GxGxGx  62  38
Gy(GxGxGyGxGyGy)^42GyGyGy  97  3
GxGx(GxGxGyGxGyGy)^42  3  97
GxGx(GxGxGyGxGyGy)^42Gx  31  69
GxGx(GxGxGyGxGyGy)^42Gy  39  61
GxGx(GxGxGyGxGyGy)^42GxGx  97  3
GxGx(GxGxGyGxGyGy)^42GxGxGx  61  39
GxGx(GxGxGyGxGyGy)^42GyGyGy  61  39
GxGxGx(GxGxGyGxGyGy)^42  31  69
GxGxGx(GxGxGyGxGyGy)^42Gx  97  3
GxGxGx(GxGxGyGxGyGy)^42Gy  36  64
GxGxGx(GxGxGyGxGyGy)^42GxGx  57  43
GxGxGx(GxGxGyGxGyGy)^42GxGxGx  4  96
GxGxGx(GxGxGyGxGyGy)^42GyGyGy  71  29
GyGyGy(GxGxGyGxGyGy)^42  36  64
GyGyGy(GxGxGyGxGyGy)^42Gx  65  35
GyGyGy(GxGxGyGxGyGy)^42Gy  95  5
GyGyGy(GxGxGyGxGyGy)^42GxGx  67  33
GyGyGy(GxGxGyGxGyGy)^42GxGxGx  28  72
GyGyGy(GxGxGyGxGyGy)^42GyGyGy  4  96


==> anc/Simulated_data/ds_linear_3.txt <==
## Columns = 0 count, 1 count
{}  100  --
Gx  50  50
Gy  45  55
GxGx  --  100
GxGxGx  57  43
GyGyGy  36  64
GxGy  45  55
GxGxGxGx  100  --
GxGyGyGy  52  48
GyGx  39  61
GyGy  --  100
GyGxGx  44  56
GyGxGxGx  43  57
GyGyGyGy  100  --
GxGxGy  60  40
GxGxGxGxGx  46  54
GxGxGyGyGy  44  56
GxGxGxGy  47  53
GxGxGxGxGxGx  1  99
GxGxGxGyGyGy  49  51
GyGyGyGx  50  50
GyGyGyGxGx  48  52
GyGyGyGxGxGx  56  44
GyGyGyGyGyGy  --  100
Gy(Gx)Gy  --  100
Gy(Gx)GxGxGx  57  43
Gy(Gx)GyGyGy  100  --
GxGxGx(Gx)Gy  50  50
GxGxGx(Gx)GxGxGx  58  42
GxGxGx(Gx)GyGyGy  51  49
GyGyGy(Gx)Gy  100  --
GyGyGy(Gx)GxGxGx  55  45
GyGyGy(Gx)GyGyGy  --  100
Gx(Gy)Gx  --  100
Gx(Gy)Gy  60  40
Gx(Gy)GxGx  49  51
Gx(Gy)GxGxGx  100  --
Gx(Gy)GyGyGy  46  54
Gy(Gy)Gx  41  59
Gy(Gy)GxGx  99  1
Gy(Gy)GxGxGx  46  54
Gy(Gy)GyGyGy  51  49
GxGx(Gy)Gx  56  44
GxGx(Gy)Gy  100  --
GxGx(Gy)GxGx  44  56
GxGx(Gy)GxGxGx  48  52
GxGx(Gy)GyGyGy  --  100
GxGxGx(Gy)Gx  98  2
GxGxGx(Gy)Gy  47  53
GxGxGx(Gy)GxGx  39  61
GxGxGx(Gy)GxGxGx  --  100
GxGxGx(Gy)GyGyGy  58  42
GyGyGy(Gy)Gx  46  54
GyGyGy(Gy)GxGx  --  100
GyGyGy(Gy)GxGxGx  58  42
GyGyGy(Gy)GyGyGy  54  46
Gy(Gx)^2Gy  --  100
Gy(Gx)^2GxGxGx  45  55
Gy(Gx)^2GyGyGy  100  --
GxGxGx(Gx)^2Gy  46  54
GxGxGx(Gx)^2GxGxGx  98  2
GxGxGx(Gx)^2GyGyGy  50  50
GyGyGy(Gx)^2Gy  100  --
GyGyGy(Gx)^2GxGxGx  47  53
GyGyGy(Gx)^2GyGyGy  1  99
Gx(Gy)^2Gx  --  100
Gx(Gy)^2GxGx  53  47
Gx(Gy)^2GxGxGx  100  --
Gx(Gy)^2GyGyGy  49  51
GxGx(Gy)^2Gx  65  35
GxGx(Gy)^2GxGx  --  100
GxGx(Gy)^2GxGxGx  42  58
GxGx(Gy)^2GyGyGy  50  50
GxGxGx(Gy)^2Gx  100  --
GxGxGx(Gy)^2GxGx  58  42
GxGxGx(Gy)^2GxGxGx  --  100
GxGxGx(Gy)^2GyGyGy  38  62
GyGyGy(Gy)^2Gx  50  50
GyGyGy(Gy)^2GxGx  59  41
GyGyGy(Gy)^2GxGxGx  61  39
GyGyGy(Gy)^2GyGyGy  100  --
Gy(GxGy)Gx  62  38
Gy(GxGy)Gy  57  43
Gy(GxGy)GxGx  100  --
Gy(GxGy)GxGxGx  53  47
Gy(GxGy)GyGyGy  44  56
GxGxGx(GxGy)Gx  28  72
GxGxGx(GxGy)Gy  --  100
GxGxGx(GxGy)GxGx  55  45
GxGxGx(GxGy)GxGxGx  51  49
GxGxGx(GxGy)GyGyGy  100  --
GyGyGy(GxGy)Gx  40  60
GyGyGy(GxGy)Gy  44  56
GyGyGy(GxGy)GxGx  2  98
GyGyGy(GxGy)GxGxGx  51  49
GyGyGy(GxGy)GyGyGy  51  49
Gy(Gx)^4Gy  --  100
Gy(Gx)^4GxGx  47  53
Gy(Gx)^4GxGxGx  53  47
Gy(Gx)^4GyGyGy  100  --
GxGx(Gx)^4Gy  45  55
GxGx(Gx)^4GxGxGx  39  61
GxGx(Gx)^4GyGyGy  49  51
GxGxGx(Gx)^4Gy  58  42
GxGxGx(Gx)^4GxGxGx  2  98
GxGxGx(Gx)^4GyGyGy  43  57
GyGyGy(Gx)^4Gy  100  --
GyGyGy(Gx)^4GxGx  44  56
GyGyGy(Gx)^4GxGxGx  53  47
GyGyGy(Gx)^4GyGyGy  --  100
Gx(Gy)^4Gx  --  100
Gx(Gy)^4GxGx  60  40
Gx(Gy)^4GxGxGx  100  --
Gx(Gy)^4GyGyGy  46  54
GxGx(Gy)^4Gx  54  46
GxGx(Gy)^4GxGx  99  1
GxGx(Gy)^4GxGxGx  46  54
GxGx(Gy)^4GyGyGy  46  54
GxGxGx(Gy)^4Gx  100  --
GxGxGx(Gy)^4GxGx  43  57
GxGxGx(Gy)^4GxGxGx  3  97
GxGxGx(Gy)^4GyGyGy  49  51
GyGyGy(Gy)^4Gx  56  44
GyGyGy(Gy)^4GxGx  46  54
GyGyGy(Gy)^4GxGxGx  52  48
GyGyGy(Gy)^4GyGyGy  --  100
(GxGy)^2  49  51
(GxGy)^2Gx  50  50
(GxGy)^2Gy  99  1
(GxGy)^2GxGx  41  59
(GxGy)^2GxGxGx  44  56
(GxGy)^2GyGyGy  --  100
Gx(GxGy)^2  100  --
Gx(GxGy)^2Gx  39  61
Gx(GxGy)^2Gy  44  56
Gx(GxGy)^2GxGx  1  99
Gx(GxGy)^2GxGxGx  57  43
Gx(GxGy)^2GyGyGy  55  45
Gy(GxGy)^2  56  44
Gy(GxGy)^2Gx  99  1
Gy(GxGy)^2Gy  56  44
Gy(GxGy)^2GxGx  38  62
Gy(GxGy)^2GxGxGx  1  99
Gy(GxGy)^2GyGyGy  56  44
GxGx(GxGy)^2  49  51
GxGx(GxGy)^2Gx  41  59
GxGx(GxGy)^2Gy  1  99
GxGx(GxGy)^2GxGx  51  49
GxGx(GxGy)^2GxGxGx  55  45
GxGx(GxGy)^2GyGyGy  98  2
GxGxGx(GxGy)^2  --  100
GxGxGx(GxGy)^2Gx  52  48
GxGxGx(GxGy)^2Gy  57  43
GxGxGx(GxGy)^2GxGx  99  1
GxGxGx(GxGy)^2GxGxGx  38  62
GxGxGx(GxGy)^2GyGyGy  33  67
GyGyGy(GxGy)^2  44  56
GyGyGy(GxGy)^2Gx  1  99
GyGyGy(GxGy)^2Gy  58  42
GyGyGy(GxGy)^2GxGx  56  44
GyGyGy(GxGy)^2GxGxGx  100  --
GyGyGy(GxGy)^2GyGyGy  49  51
Gy(GxGxGy)Gx  59  41
Gy(GxGxGy)Gy  55  45
Gy(GxGxGy)GxGx  100  --
Gy(GxGxGy)GxGxGx  41  59
Gy(GxGxGy)GyGyGy  52  48
GxGxGx(GxGxGy)Gx  2  98
GxGxGx(GxGxGy)Gy  62  38
GxGxGx(GxGxGy)GxGx  59  41
GxGxGx(GxGxGy)GxGxGx  97  3
GxGxGx(GxGxGy)GyGyGy  43  57
GyGyGy(GxGxGy)Gx  65  35
GyGyGy(GxGxGy)Gy  46  54
GyGyGy(GxGxGy)GxGx  2  98
GyGyGy(GxGxGy)GxGxGx  60  40
GyGyGy(GxGxGy)GyGyGy  50  50
Gy(GxGyGy)Gx  58  42
Gy(GxGyGy)GxGx  47  53
Gy(GxGyGy)GxGxGx  49  51
Gy(GxGyGy)GyGyGy  --  100
GxGxGx(GxGyGy)Gx  46  54
GxGxGx(GxGyGy)GxGx  100  --
GxGxGx(GxGyGy)GxGxGx  57  43
GxGxGx(GxGyGy)GyGyGy  48  52
GyGyGy(GxGyGy)Gx  39  61
GyGyGy(GxGyGy)GxGx  56  44
GyGyGy(GxGyGy)GxGxGx  56  44
GyGyGy(GxGyGy)GyGyGy  100  --
(Gx)^8Gy  40  60
(Gx)^8GxGxGx  68  32
(Gx)^8GyGyGy  51  49
Gx(Gx)^8Gy  49  51
Gx(Gx)^8GxGxGx  94  6
Gx(Gx)^8GyGyGy  53  47
Gy(Gx)^8  63  37
Gy(Gx)^8Gx  51  49
Gy(Gx)^8Gy  --  100
Gy(Gx)^8GxGx  42  58
Gy(Gx)^8GxGxGx  45  55
Gy(Gx)^8GyGyGy  100  --
GxGx(Gx)^8Gy  57  43
GxGx(Gx)^8GxGxGx  32  68
GxGx(Gx)^8GyGyGy  39  61
GxGxGx(Gx)^8Gy  50  50
GxGxGx(Gx)^8GxGxGx  --  100
GxGxGx(Gx)^8GyGyGy  41  59
GyGyGy(Gx)^8  47  53
GyGyGy(Gx)^8Gx  51  49
GyGyGy(Gx)^8Gy  100  --
GyGyGy(Gx)^8GxGx  55  45
GyGyGy(Gx)^8GxGxGx  55  45
GyGyGy(Gx)^8GyGyGy  --  100
(Gy)^8Gx  47  53
(Gy)^8Gy  46  54
(Gy)^8GxGx  --  100
(Gy)^8GxGxGx  57  43
(Gy)^8GyGyGy  52  48
Gx(Gy)^8  48  52
Gx(Gy)^8Gx  --  100
Gx(Gy)^8Gy  52  48
Gx(Gy)^8GxGx  46  54
Gx(Gy)^8GxGxGx  100  --
Gx(Gy)^8GyGyGy  59  41
Gy(Gy)^8Gx  49  51
Gy(Gy)^8GxGx  52  48
Gy(Gy)^8GxGxGx  51  49
Gy(Gy)^8GyGyGy  100  --
GxGx(Gy)^8  1  99
GxGx(Gy)^8Gx  62  38
GxGx(Gy)^8Gy  52  48
GxGx(Gy)^8GxGx  100  --
GxGx(Gy)^8GxGxGx  36  64
GxGx(Gy)^8GyGyGy  40  60
GxGxGx(Gy)^8  52  48
GxGxGx(Gy)^8Gx  100  --
GxGxGx(Gy)^8Gy  51  49
GxGxGx(Gy)^8GxGx  46  54
GxGxGx(Gy)^8GxGxGx  --  100
GxGxGx(Gy)^8GyGyGy  51  49
GyGyGy(Gy)^8Gx  60  40
GyGyGy(Gy)^8GxGx  42  58
GyGyGy(Gy)^8GxGxGx  47  53
GyGyGy(Gy)^8GyGyGy  1  99
(GxGy)^4  43  57
(GxGy)^4Gx  2  98
(GxGy)^4Gy  59  41
(GxGy)^4GxGx  52  48
(GxGy)^4GxGxGx  99  1
(GxGy)^4GyGyGy  45  55
Gx(GxGy)^4  54  46
Gx(GxGy)^4Gx  67  33
Gx(GxGy)^4Gy  98  2
Gx(GxGy)^4GxGx  44  56
Gx(GxGy)^4GxGxGx  50  50
Gx(GxGy)^4GyGyGy  1  99
Gy(GxGy)^4  1  99
Gy(GxGy)^4Gx  66  34
Gy(GxGy)^4Gy  55  45
Gy(GxGy)^4GxGx  96  4
Gy(GxGy)^4GxGxGx  40  60
Gy(GxGy)^4GyGyGy  35  65
GxGx(GxGy)^4  46  54
GxGx(GxGy)^4Gx  95  5
GxGx(GxGy)^4Gy  35  65
GxGx(GxGy)^4GxGx  44  56
GxGx(GxGy)^4GxGxGx  4  96
GxGx(GxGy)^4GyGyGy  62  38
GxGxGx(GxGy)^4  39  61
GxGxGx(GxGy)^4Gx  42  58
GxGxGx(GxGy)^4Gy  2  98
GxGxGx(GxGy)^4GxGx  51  49
GxGxGx(GxGy)^4GxGxGx  59  41
GxGxGx(GxGy)^4GyGyGy  99  1
GyGyGy(GxGy)^4  97  3
GyGyGy(GxGy)^4Gx  46  54
GyGyGy(GxGy)^4Gy  43  57
GyGyGy(GxGy)^4GxGx  2  98
GyGyGy(GxGy)^4GxGxGx  61  39
GyGyGy(GxGy)^4GyGyGy  58  42
(GxGxGy)^2  100  --
(GxGxGy)^2Gx  39  61
(GxGxGy)^2Gy  47  53
(GxGxGy)^2GxGx  --  100
(GxGxGy)^2GxGxGx  66  34
(GxGxGy)^2GyGyGy  53  47
Gx(GxGxGy)^2  41  59
Gx(GxGxGy)^2Gx  1  99
Gx(GxGxGy)^2Gy  56  44
Gx(GxGxGy)^2GxGx  60  40
Gx(GxGxGy)^2GxGxGx  100  --
Gx(GxGxGy)^2GyGyGy  43  57
Gy(GxGxGy)^2  55  45
Gy(GxGxGy)^2Gx  38  62
Gy(GxGxGy)^2Gy  --  100
Gy(GxGxGy)^2GxGx  45  55
Gy(GxGxGy)^2GxGxGx  61  39
Gy(GxGxGy)^2GyGyGy  99  1
GxGx(GxGxGy)^2  2  98
GxGx(GxGxGy)^2Gx  50  50
GxGx(GxGxGy)^2Gy  62  38
GxGx(GxGxGy)^2GxGx  98  2
GxGx(GxGxGy)^2GxGxGx  38  62
GxGx(GxGxGy)^2GyGyGy  45  55
GxGxGx(GxGxGy)^2  59  41
GxGxGx(GxGxGy)^2Gx  97  3
GxGxGx(GxGxGy)^2Gy  37  63
GxGxGx(GxGxGy)^2GxGx  39  61
GxGxGx(GxGxGy)^2GxGxGx  1  99
GxGxGx(GxGxGy)^2GyGyGy  45  55
GyGyGy(GxGxGy)^2  48  52
GyGyGy(GxGxGy)^2Gx  67  33
GyGyGy(GxGxGy)^2Gy  99  1
GyGyGy(GxGxGy)^2GxGx  47  53
GyGyGy(GxGxGy)^2GxGxGx  47  53
GyGyGy(GxGxGy)^2GyGyGy  --  100
(GxGyGy)^2  100  --
(GxGyGy)^2Gx  48  52
(GxGyGy)^2Gy  36  64
(GxGyGy)^2GxGx  --  100
(GxGyGy)^2GxGxGx  59  41
(GxGyGy)^2GyGyGy  65  35
Gx(GxGyGy)^2  48  52
Gx(GxGyGy)^2Gx  --  100
Gx(GxGyGy)^2Gy  54  46
Gx(GxGyGy)^2GxGx  47  53
Gx(GxGyGy)^2GxGxGx  100  --
Gx(GxGyGy)^2GyGyGy  52  48
Gy(GxGyGy)^2  52  48
Gy(GxGyGy)^2Gx  47  53
Gy(GxGyGy)^2Gy  --  100
Gy(GxGyGy)^2GxGx  41  59
Gy(GxGyGy)^2GxGxGx  54  46
Gy(GxGyGy)^2GyGyGy  100  --
GxGx(GxGyGy)^2  --  100
GxGx(GxGyGy)^2Gx  56  44
GxGx(GxGyGy)^2Gy  55  45
GxGx(GxGyGy)^2GxGx  100  --
GxGx(GxGyGy)^2GxGxGx  35  65
GxGx(GxGyGy)^2GyGyGy  43  57
GxGxGx(GxGyGy)^2  52  48
GxGxGx(GxGyGy)^2Gx  100  --
GxGxGx(GxGyGy)^2Gy  44  56
GxGxGx(GxGyGy)^2GxGx  41  59
GxGxGx(GxGyGy)^2GxGxGx  1  99
GxGxGx(GxGyGy)^2GyGyGy  50  50
GyGyGy(GxGyGy)^2  56  44
GyGyGy(GxGyGy)^2Gx  53  47
GyGyGy(GxGyGy)^2Gy  99  1
GyGyGy(GxGyGy)^2GxGx  43  57
GyGyGy(GxGyGy)^2GxGxGx  36  64
GyGyGy(GxGyGy)^2GyGyGy  --  100
(GxGxGyGxGyGy)Gx  41  59
(GxGxGyGxGyGy)Gy  --  100
(GxGxGyGxGyGy)GxGx  47  53
(GxGxGyGxGyGy)GxGxGx  59  41
(GxGxGyGxGyGy)GyGyGy  99  1
Gx(GxGxGyGxGyGy)Gx  44  56
Gx(GxGxGyGxGyGy)Gy  54  46
Gx(GxGxGyGxGyGy)GxGx  99  1
Gx(GxGxGyGxGyGy)GxGxGx  55  45
Gx(GxGxGyGxGyGy)GyGyGy  44  56
Gy(GxGxGyGxGyGy)  50  50
Gy(GxGxGyGxGyGy)Gx  99  1
Gy(GxGxGyGxGyGy)Gy  46  54
Gy(GxGxGyGxGyGy)GxGx  55  45
Gy(GxGxGyGxGyGy)GxGxGx  2  98
Gy(GxGxGyGxGyGy)GyGyGy  49  51
GxGx(GxGxGyGxGyGy)Gx  51  49
GxGx(GxGxGyGxGyGy)Gy  98  2
GxGx(GxGxGyGxGyGy)GxGx  24  76
GxGx(GxGxGyGxGyGy)GxGxGx  45  55
GxGx(GxGxGyGxGyGy)GyGyGy  4  96
GxGxGx(GxGxGyGxGyGy)  98  2
GxGxGx(GxGxGyGxGyGy)Gx  46  54
GxGxGx(GxGxGyGxGyGy)Gy  40  60
GxGxGx(GxGxGyGxGyGy)GxGx  --  100
GxGxGx(GxGxGyGxGyGy)GxGxGx  49  51
GxGxGx(GxGxGyGxGyGy)GyGyGy  55  45
GyGyGy(GxGxGyGxGyGy)  55  45
GyGyGy(GxGxGyGxGyGy)Gx  1  99
GyGyGy(GxGxGyGxGyGy)Gy  54  46
GyGyGy(GxGxGyGxGyGy)GxGx  50  50
GyGyGy(GxGxGyGxGyGy)GxGxGx  100  --
GyGyGy(GxGxGyGxGyGy)GyGyGy  56  44
(Gx)^16  90  10
(Gx)^16Gx  24  76
(Gx)^16Gy  57  43
(Gx)^16GxGx  8  92
(Gx)^16GxGxGx  85  15
(Gx)^16GyGyGy  52  48
Gx(Gx)^16Gy  50  50
Gx(Gx)^16GxGxGx  93  7
Gx(Gx)^16GyGyGy  47  53
Gy(Gx)^16  57  43
Gy(Gx)^16Gx  46  54
Gy(Gx)^16Gy  --  100
Gy(Gx)^16GxGx  48  52
Gy(Gx)^16GxGxGx  59  41
Gy(Gx)^16GyGyGy  100  --
GxGx(Gx)^16Gy  57  43
GxGx(Gx)^16GxGxGx  23  77
GxGx(Gx)^16GyGyGy  51  49
GxGxGx(Gx)^16Gy  56  44
GxGxGx(Gx)^16GxGxGx  13  87
GxGxGx(Gx)^16GyGyGy  46  54
GyGyGy(Gx)^16  47  53
GyGyGy(Gx)^16Gx  52  48
GyGyGy(Gx)^16Gy  100  --
GyGyGy(Gx)^16GxGx  50  50
GyGyGy(Gx)^16GxGxGx  48  52
GyGyGy(Gx)^16GyGyGy  --  100
(Gy)^16  100  --
(Gy)^16Gx  40  60
(Gy)^16Gy  39  61
(Gy)^16GxGx  1  99
(Gy)^16GxGxGx  59  41
(Gy)^16GyGyGy  61  39
Gx(Gy)^16  52  48
Gx(Gy)^16Gx  1  99
Gx(Gy)^16Gy  41  59
Gx(Gy)^16GxGx  51  49
Gx(Gy)^16GxGxGx  100  --
Gx(Gy)^16GyGyGy  51  49
Gy(Gy)^16Gx  42  58
Gy(Gy)^16Gy  --  100
Gy(Gy)^16GxGx  47  53
Gy(Gy)^16GxGxGx  48  52
Gy(Gy)^16GyGyGy  98  2
GxGx(Gy)^16  1  99
GxGx(Gy)^16Gx  48  52
GxGx(Gy)^16Gy  65  35
GxGx(Gy)^16GxGx  97  3
GxGx(Gy)^16GxGxGx  35  65
GxGx(Gy)^16GyGyGy  39  61
GxGxGx(Gy)^16  60  40
GxGxGx(Gy)^16Gx  100  --
GxGxGx(Gy)^16Gy  51  49
GxGxGx(Gy)^16GxGx  43  57
GxGxGx(Gy)^16GxGxGx  1  99
GxGxGx(Gy)^16GyGyGy  51  49
GyGyGy(Gy)^16Gx  54  46
GyGyGy(Gy)^16GxGx  48  52
GyGyGy(Gy)^16GxGxGx  52  48
GyGyGy(Gy)^16GyGyGy  2  98
(GxGy)^8  69  31
(GxGy)^8Gx  58  42
(GxGy)^8Gy  94  6
(GxGy)^8GxGx  34  66
(GxGy)^8GxGxGx  39  61
(GxGy)^8GyGyGy  5  95
Gx(GxGy)^8  96  4
Gx(GxGy)^8Gx  34  66
Gx(GxGy)^8Gy  38  62
Gx(GxGy)^8GxGx  4  96
Gx(GxGy)^8GxGxGx  75  25
Gx(GxGy)^8GyGyGy  55  45
Gy(GxGy)^8  56  44
Gy(GxGy)^8Gx  93  7
Gy(GxGy)^8Gy  40  60
Gy(GxGy)^8GxGx  30  70
Gy(GxGy)^8GxGxGx  5  95
Gy(GxGy)^8GyGyGy  69  31
GxGx(GxGy)^8  32  68
GxGx(GxGy)^8Gx  30  70
GxGx(GxGy)^8Gy  4  96
GxGx(GxGy)^8GxGx  73  27
GxGx(GxGy)^8GxGxGx  69  31
GxGx(GxGy)^8GyGyGy  83  17
GxGxGx(GxGy)^8  3  97
GxGxGx(GxGy)^8Gx  65  35
GxGxGx(GxGy)^8Gy  78  22
GxGxGx(GxGy)^8GxGx  93  7
GxGxGx(GxGy)^8GxGxGx  27  73
GxGxGx(GxGy)^8GyGyGy  32  68
GyGyGy(GxGy)^8  33  67
GyGyGy(GxGy)^8Gx  6  94
GyGyGy(GxGy)^8Gy  69  31
GyGyGy(GxGy)^8GxGx  70  30
GyGyGy(GxGy)^8GxGxGx  93  7
GyGyGy(GxGy)^8GyGyGy  33  67
(GxGxGy)^5  59  41
(GxGxGy)^5Gx  74  26
(GxGxGy)^5Gy  96  4
(GxGxGy)^5GxGx  47  53
(GxGxGy)^5GxGxGx  37  63
(GxGxGy)^5GyGyGy  1  99
Gx(GxGxGy)^5  66  34
Gx(GxGxGy)^5Gx  95  5
Gx(GxGxGy)^5Gy  40  60
Gx(GxGxGy)^5GxGx  32  68
Gx(GxGxGy)^5GxGxGx  11  89
Gx(GxGxGy)^5GyGyGy  74  26
Gy(GxGxGy)^5  2  98
Gy(GxGxGy)^5Gx  77  23
Gy(GxGxGy)^5Gy  57  43
Gy(GxGxGy)^5GxGx  99  1
Gy(GxGxGy)^5GxGxGx  30  70
Gy(GxGxGy)^5GyGyGy  51  49
GxGx(GxGxGy)^5  43  57
GxGx(GxGxGy)^5Gx  25  75
GxGx(GxGxGy)^5Gy  7  93
GxGx(GxGxGy)^5GxGx  54  46
GxGx(GxGxGy)^5GxGxGx  68  32
GxGx(GxGxGy)^5GyGyGy  96  4
GxGxGx(GxGxGy)^5  50  50
GxGxGx(GxGxGy)^5Gx  7  93
GxGxGx(GxGxGy)^5Gy  70  30
GxGxGx(GxGxGy)^5GxGx  68  32
GxGxGx(GxGxGy)^5GxGxGx  90  10
GxGxGx(GxGxGy)^5GyGyGy  16  84
GyGyGy(GxGxGy)^5  96  4
GyGyGy(GxGxGy)^5Gx  34  66
GyGyGy(GxGxGy)^5Gy  52  48
GyGyGy(GxGxGy)^5GxGx  3  97
GyGyGy(GxGxGy)^5GxGxGx  78  22
GyGyGy(GxGxGy)^5GyGyGy  45  55
(GxGyGy)^5  51  49
(GxGyGy)^5Gx  2  98
(GxGyGy)^5Gy  54  46
(GxGyGy)^5GxGx  46  54
(GxGyGy)^5GxGxGx  99  1
(GxGyGy)^5GyGyGy  45  55
Gx(GxGyGy)^5  98  2
Gx(GxGyGy)^5Gx  57  43
Gx(GxGyGy)^5Gy  37  63
Gx(GxGyGy)^5GxGx  2  98
Gx(GxGyGy)^5GxGxGx  46  54
Gx(GxGyGy)^5GyGyGy  63  37
Gy(GxGyGy)^5  66  34
Gy(GxGyGy)^5Gx  70  30
Gy(GxGyGy)^5Gy  100  --
Gy(GxGyGy)^5GxGx  41  59
Gy(GxGyGy)^5GxGxGx  35  65
Gy(GxGyGy)^5GyGyGy  1  99
GxGx(GxGyGy)^5  42  58
GxGx(GxGyGy)^5Gx  99  1
GxGx(GxGyGy)^5Gy  43  57
GxGx(GxGyGy)^5GxGx  56  44
GxGx(GxGyGy)^5GxGxGx  1  99
GxGx(GxGyGy)^5GyGyGy  49  51
GxGxGx(GxGyGy)^5  2  98
GxGxGx(GxGyGy)^5Gx  42  58
GxGxGx(GxGyGy)^5Gy  57  43
GxGxGx(GxGyGy)^5GxGx  99  1
GxGxGx(GxGyGy)^5GxGxGx  49  51
GxGxGx(GxGyGy)^5GyGyGy  39  61
GyGyGy(GxGyGy)^5  37  63
GyGyGy(GxGyGy)^5Gx  33  67
GyGyGy(GxGyGy)^5Gy  3  97
GyGyGy(GxGyGy)^5GxGx  62  38
GyGyGy(GxGyGy)^5GxGxGx  67  33
GyGyGy(GxGyGy)^5GyGyGy  93  7
(GxGxGyGxGyGy)^2  38  62
(GxGxGyGxGyGy)^2Gx  99  1
(GxGxGyGxGyGy)^2Gy  60  40
(GxGxGyGxGyGy)^2GxGx  60  40
(GxGxGyGxGyGy)^2GxGxGx  --  100
(GxGxGyGxGyGy)^2GyGyGy  50  50
Gx(GxGxGyGxGyGy)^2  49  51
Gx(GxGxGyGxGyGy)^2Gx  41  59
Gx(GxGxGyGxGyGy)^2Gy  100  --
Gx(GxGxGyGxGyGy)^2GxGx  53  47
Gx(GxGxGyGxGyGy)^2GxGxGx  52  48
Gx(GxGxGyGxGyGy)^2GyGyGy  2  98
Gy(GxGxGyGxGyGy)^2  100  --
Gy(GxGxGyGxGyGy)^2Gx  46  54
Gy(GxGxGyGxGyGy)^2Gy  48  52
Gy(GxGxGyGxGyGy)^2GxGx  --  100
Gy(GxGxGyGxGyGy)^2GxGxGx  40  60
Gy(GxGxGyGxGyGy)^2GyGyGy  50  50
GxGx(GxGxGyGxGyGy)^2  51  49
GxGx(GxGxGyGxGyGy)^2Gx  --  100
GxGx(GxGxGyGxGyGy)^2Gy  36  64
GxGx(GxGxGyGxGyGy)^2GxGx  44  56
GxGx(GxGxGyGxGyGy)^2GxGxGx  100  --
GxGx(GxGxGyGxGyGy)^2GyGyGy  60  40
GxGxGx(GxGxGyGxGyGy)^2  46  54
GxGxGx(GxGxGyGxGyGy)^2Gx  53  47
GxGxGx(GxGxGyGxGyGy)^2Gy  1  99
GxGxGx(GxGxGyGxGyGy)^2GxGx  53  47
GxGxGx(GxGxGyGxGyGy)^2GxGxGx  41  59
GxGxGx(GxGxGyGxGyGy)^2GyGyGy  98  2
GyGyGy(GxGxGyGxGyGy)^2  --  100
GyGyGy(GxGxGyGxGyGy)^2Gx  42  58
GyGyGy(GxGxGyGxGyGy)^2Gy  51  49
GyGyGy(GxGxGyGxGyGy)^2GxGx  100  --
GyGyGy(GxGxGyGxGyGy)^2GxGxGx  55  45
GyGyGy(GxGxGyGxGyGy)^2GyGyGy  39  61
(Gx)^32  83  17
(Gx)^32Gx  7  93
(Gx)^32Gy  57  43
(Gx)^32GxGx  26  74
(Gx)^32GxGxGx  90  10
(Gx)^32GyGyGy  56  44
Gx(Gx)^32Gy  47  53
Gx(Gx)^32GxGxGx  75  25
Gx(Gx)^32GyGyGy  48  52
Gy(Gx)^32  51  49
Gy(Gx)^32Gx  45  55
Gy(Gx)^32Gy  --  100
Gy(Gx)^32GxGx  49  51
Gy(Gx)^32GxGxGx  56  44
Gy(Gx)^32GyGyGy  100  --
GxGx(Gx)^32Gy  43  57
GxGx(Gx)^32GxGxGx  2  98
GxGx(Gx)^32GyGyGy  52  48
GxGxGx(Gx)^32Gy  54  46
GxGxGx(Gx)^32GxGxGx  27  73
GxGxGx(Gx)^32GyGyGy  48  52
GyGyGy(Gx)^32  50  50
GyGyGy(Gx)^32Gx  46  54
GyGyGy(Gx)^32Gy  100  --
GyGyGy(Gx)^32GxGx  59  41
GyGyGy(Gx)^32GxGxGx  52  48
GyGyGy(Gx)^32GyGyGy  --  100
(Gy)^32  95  5
(Gy)^32Gx  55  45
(Gy)^32Gy  30  70
(Gy)^32GxGx  2  98
(Gy)^32GxGxGx  56  44
(Gy)^32GyGyGy  69  31
Gx(Gy)^32  48  52
Gx(Gy)^32Gx  --  100
Gx(Gy)^32Gy  50  50
Gx(Gy)^32GxGx  52  48
Gx(Gy)^32GxGxGx  100  --
Gx(Gy)^32GyGyGy  47  53
Gy(Gy)^32Gx  47  53
Gy(Gy)^32Gy  6  94
Gy(Gy)^32GxGx  65  35
Gy(Gy)^32GxGxGx  46  54
Gy(Gy)^32GyGyGy  97  3
GxGx(Gy)^32  3  97
GxGx(Gy)^32Gx  55  45
GxGx(Gy)^32Gy  57  43
GxGx(Gy)^32GxGx  97  3
GxGx(Gy)^32GxGxGx  37  63
GxGx(Gy)^32GyGyGy  31  69
GxGxGx(Gy)^32  53  47
GxGxGx(Gy)^32Gx  99  1
GxGxGx(Gy)^32Gy  53  47
GxGxGx(Gy)^32GxGx  47  53
GxGxGx(Gy)^32GxGxGx  2  98
GxGxGx(Gy)^32GyGyGy  52  48
GyGyGy(Gy)^32Gx  45  55
GyGyGy(Gy)^32GxGx  40  60
GyGyGy(Gy)^32GxGxGx  57  43
GyGyGy(Gy)^32GyGyGy  1  99
(GxGy)^16  33  67
(GxGy)^16Gx  19  81
(GxGy)^16Gy  85  15
(GxGy)^16GxGx  67  33
(GxGy)^16GxGxGx  81  19
(GxGy)^16GyGyGy  20  80
Gx(GxGy)^16  82  18
Gx(GxGy)^16Gx  71  29
Gx(GxGy)^16Gy  79  21
Gx(GxGy)^16GxGx  14  86
Gx(GxGy)^16GxGxGx  36  64
Gx(GxGy)^16GyGyGy  21  79
Gy(GxGy)^16  20  80
Gy(GxGy)^16Gx  85  15
Gy(GxGy)^16Gy  72  28
Gy(GxGy)^16GxGx  82  18
Gy(GxGy)^16GxGxGx  16  84
Gy(GxGy)^16GyGyGy  35  65
GxGx(GxGy)^16  77  23
GxGx(GxGy)^16Gx  81  19
GxGx(GxGy)^16Gy  16  84
GxGx(GxGy)^16GxGx  29  71
GxGx(GxGy)^16GxGxGx  19  81
GxGx(GxGy)^16GyGyGy  85  15
GxGxGx(GxGy)^16  23  77
GxGxGx(GxGy)^16Gx  40  60
GxGxGx(GxGy)^16Gy  20  80
GxGxGx(GxGy)^16GxGx  88  12
GxGxGx(GxGy)^16GxGxGx  65  35
GxGxGx(GxGy)^16GyGyGy  81  19
GyGyGy(GxGy)^16  84  16
GyGyGy(GxGy)^16Gx  16  84
GyGyGy(GxGy)^16Gy  37  63
GyGyGy(GxGy)^16GxGx  20  80
GyGyGy(GxGy)^16GxGxGx  84  16
GyGyGy(GxGy)^16GyGyGy  72  28
(GxGxGy)^10  88  12
(GxGxGy)^10Gx  26  74
(GxGxGy)^10Gy  60  40
(GxGxGy)^10GxGx  7  93
(GxGxGy)^10GxGxGx  79  21
(GxGxGy)^10GyGyGy  41  59
Gx(GxGxGy)^10  25  75
Gx(GxGxGy)^10Gx  26  74
Gx(GxGxGy)^10Gy  70  30
Gx(GxGxGy)^10GxGx  81  19
Gx(GxGxGy)^10GxGxGx  73  27
Gx(GxGxGy)^10GyGyGy  19  81
Gy(GxGxGy)^10  43  57
Gy(GxGxGy)^10Gx  17  83
Gy(GxGxGy)^10Gy  12  88
Gy(GxGxGy)^10GxGx  52  48
Gy(GxGxGy)^10GxGxGx  75  25
Gy(GxGxGy)^10GyGyGy  93  7
GxGx(GxGxGy)^10  15  85
GxGx(GxGxGy)^10Gx  82  18
GxGx(GxGxGy)^10Gy  43  57
GxGx(GxGxGy)^10GxGx  84  16
GxGx(GxGxGy)^10GxGxGx  14  86
GxGx(GxGxGy)^10GyGyGy  64  36
GxGxGx(GxGxGy)^10  86  14
GxGxGx(GxGxGy)^10Gx  76  24
GxGxGx(GxGxGy)^10Gy  22  78
GxGxGx(GxGxGy)^10GxGx  25  75
GxGxGx(GxGxGy)^10GxGxGx  27  73
GxGxGx(GxGxGy)^10GyGyGy  74  26
GyGyGy(GxGxGy)^10  64  36
GyGyGy(GxGxGy)^10Gx  80  20
GyGyGy(GxGxGy)^10Gy  88  12
GyGyGy(GxGxGy)^10GxGx  31  69
GyGyGy(GxGxGy)^10GxGxGx  26  74
GyGyGy(GxGxGy)^10GyGyGy  11  89
(GxGyGy)^10  94  6
(GxGyGy)^10Gx  41  59
(GxGyGy)^10Gy  32  68
(GxGyGy)^10GxGx  8  92
(GxGyGy)^10GxGxGx  61  39
(GxGyGy)^10GyGyGy  73  27
Gx(GxGyGy)^10  57  43
Gx(GxGyGy)^10Gx  5  95
Gx(GxGyGy)^10Gy  73  27
Gx(GxGyGy)^10GxGx  50  50
Gx(GxGyGy)^10GxGxGx  91  9
Gx(GxGyGy)^10GyGyGy  29  71
Gy(GxGyGy)^10  37  63
Gy(GxGyGy)^10Gx  23  77
Gy(GxGyGy)^10Gy  17  83
Gy(GxGyGy)^10GxGx  69  31
Gy(GxGyGy)^10GxGxGx  68  32
Gy(GxGyGy)^10GyGyGy  88  12
GxGx(GxGyGy)^10  4  96
GxGx(GxGyGy)^10Gx  67  33
GxGx(GxGyGy)^10Gy  75  25
GxGx(GxGyGy)^10GxGx  92  8
GxGx(GxGyGy)^10GxGxGx  39  61
GxGx(GxGyGy)^10GyGyGy  32  68
GxGxGx(GxGyGy)^10  46  54
GxGxGx(GxGyGy)^10Gx  98  2
GxGxGx(GxGyGy)^10Gy  27  73
GxGxGx(GxGyGy)^10GxGx  46  54
GxGxGx(GxGyGy)^10GxGxGx  4  96
GxGxGx(GxGyGy)^10GyGyGy  65  35
GyGyGy(GxGyGy)^10  73  27
GyGyGy(GxGyGy)^10Gx  71  29
GyGyGy(GxGyGy)^10Gy  91  9
GyGyGy(GxGyGy)^10GxGx  32  68
GyGyGy(GxGyGy)^10GxGxGx  32  68
GyGyGy(GxGyGy)^10GyGyGy  6  94
(GxGxGyGxGyGy)^5  43  57
(GxGxGyGxGyGy)^5Gx  98  2
(GxGxGyGxGyGy)^5Gy  49  51
(GxGxGyGxGyGy)^5GxGx  64  36
(GxGxGyGxGyGy)^5GxGxGx  1  99
(GxGxGyGxGyGy)^5GyGyGy  49  51
Gx(GxGxGyGxGyGy)^5  59  41
Gx(GxGxGyGxGyGy)^5Gx  44  56
Gx(GxGxGyGxGyGy)^5Gy  100  --
Gx(GxGxGyGxGyGy)^5GxGx  55  45
Gx(GxGxGyGxGyGy)^5GxGxGx  49  51
Gx(GxGxGyGxGyGy)^5GyGyGy  1  99
Gy(GxGxGyGxGyGy)^5  98  2
Gy(GxGxGyGxGyGy)^5Gx  53  47
Gy(GxGxGyGxGyGy)^5Gy  45  55
Gy(GxGxGyGxGyGy)^5GxGx  --  100
Gy(GxGxGyGxGyGy)^5GxGxGx  44  56
Gy(GxGxGyGxGyGy)^5GyGyGy  64  36
GxGx(GxGxGyGxGyGy)^5  56  44
GxGx(GxGxGyGxGyGy)^5Gx  1  99
GxGx(GxGxGyGxGyGy)^5Gy  45  55
GxGx(GxGxGyGxGyGy)^5GxGx  41  59
GxGx(GxGxGyGxGyGy)^5GxGxGx  100  --
GxGx(GxGxGyGxGyGy)^5GyGyGy  59  41
GxGxGx(GxGxGyGxGyGy)^5  50  50
GxGxGx(GxGxGyGxGyGy)^5Gx  56  44
GxGxGx(GxGxGyGxGyGy)^5Gy  --  100
GxGxGx(GxGxGyGxGyGy)^5GxGx  55  45
GxGxGx(GxGxGyGxGyGy)^5GxGxGx  50  50
GxGxGx(GxGxGyGxGyGy)^5GyGyGy  100  --
GyGyGy(GxGxGyGxGyGy)^5  --  100
GyGyGy(GxGxGyGxGyGy)^5Gx  39  61
GyGyGy(GxGxGyGxGyGy)^5Gy  58  42
GyGyGy(GxGxGyGxGyGy)^5GxGx  99  1
GyGyGy(GxGxGyGxGyGy)^5GxGxGx  53  47
GyGyGy(GxGxGyGxGyGy)^5GyGyGy  50  50
(Gx)^64  31  69
(Gx)^64Gx  5  95
(Gx)^64Gy  55  45
(Gx)^64GxGx  73  27
(Gx)^64GxGxGx  96  4
(Gx)^64GyGyGy  55  45
Gx(Gx)^64Gy  56  44
Gx(Gx)^64GxGxGx  23  77
Gx(Gx)^64GyGyGy  49  51
Gy(Gx)^64  46  54
Gy(Gx)^64Gx  50  50
Gy(Gx)^64Gy  --  100
Gy(Gx)^64GxGx  49  51
Gy(Gx)^64GxGxGx  53  47
Gy(Gx)^64GyGyGy  99  1
GxGx(Gx)^64Gy  48  52
GxGx(Gx)^64GxGxGx  9  91
GxGx(Gx)^64GyGyGy  47  53
GxGxGx(Gx)^64Gy  43  57
GxGxGx(Gx)^64GxGxGx  77  23
GxGxGx(Gx)^64GyGyGy  53  47
GyGyGy(Gx)^64  50  50
GyGyGy(Gx)^64Gx  56  44
GyGyGy(Gx)^64Gy  100  --
GyGyGy(Gx)^64GxGx  58  42
GyGyGy(Gx)^64GxGxGx  45  55
GyGyGy(Gx)^64GyGyGy  --  100
(Gy)^64  91  9
(Gy)^64Gx  38  62
(Gy)^64Gy  23  77
(Gy)^64GxGx  6  94
(Gy)^64GxGxGx  52  48
(Gy)^64GyGyGy  75  25
Gx(Gy)^64  44  56
Gx(Gy)^64Gx  1  99
Gx(Gy)^64Gy  53  47
Gx(Gy)^64GxGx  46  54
Gx(Gy)^64GxGxGx  100  --
Gx(Gy)^64GyGyGy  47  53
Gy(Gy)^64Gx  45  55
Gy(Gy)^64Gy  6  94
Gy(Gy)^64GxGx  77  23
Gy(Gy)^64GxGxGx  49  51
Gy(Gy)^64GyGyGy  86  14
GxGx(Gy)^64  8  92
GxGx(Gy)^64Gx  64  36
GxGx(Gy)^64Gy  80  20
GxGx(Gy)^64GxGx  85  15
GxGx(Gy)^64GxGxGx  42  58
GxGx(Gy)^64GyGyGy  17  83
GxGxGx(Gy)^64  59  41
GxGxGx(Gy)^64Gx  100  --
GxGxGx(Gy)^64Gy  49  51
GxGxGx(Gy)^64GxGx  47  53
GxGxGx(Gy)^64GxGxGx  1  99
GxGxGx(Gy)^64GyGyGy  46  54
GyGyGy(Gy)^64Gx  49  51
GyGyGy(Gy)^64GxGx  21  79
GyGyGy(Gy)^64GxGxGx  53  47
GyGyGy(Gy)^64GyGyGy  9  91
(GxGy)^32  100  --
(GxGy)^32Gx  56  44
(GxGy)^32Gy  52  48
(GxGy)^32GxGx  --  100
(GxGy)^32GxGxGx  55  45
(GxGy)^32GyGyGy  52  48
Gx(GxGy)^32  58  42
Gx(GxGy)^32Gx  --  100
Gx(GxGy)^32Gy  47  53
Gx(GxGy)^32GxGx  55  45
Gx(GxGy)^32GxGxGx  100  --
Gx(GxGy)^32GyGyGy  51  49
Gy(GxGy)^32  55  45
Gy(GxGy)^32Gx  46  54
Gy(GxGy)^32Gy  --  100
Gy(GxGy)^32GxGx  58  42
Gy(GxGy)^32GxGxGx  54  46
Gy(GxGy)^32GyGyGy  100  --
GxGx(GxGy)^32  1  99
GxGx(GxGy)^32Gx  47  53
GxGx(GxGy)^32Gy  50  50
GxGx(GxGy)^32GxGx  100  --
GxGx(GxGy)^32GxGxGx  43  57
GxGx(GxGy)^32GyGyGy  44  56
GxGxGx(GxGy)^32  49  51
GxGxGx(GxGy)^32Gx  100  --
GxGxGx(GxGy)^32Gy  58  42
GxGxGx(GxGy)^32GxGx  52  48
GxGxGx(GxGy)^32GxGxGx  1  99
GxGxGx(GxGy)^32GyGyGy  42  58
GyGyGy(GxGy)^32  48  52
GyGyGy(GxGy)^32Gx  56  44
GyGyGy(GxGy)^32Gy  100  --
GyGyGy(GxGy)^32GxGx  55  45
GyGyGy(GxGy)^32GxGxGx  52  48
GyGyGy(GxGy)^32GyGyGy  --  100
(GxGxGy)^21  91  9
(GxGxGy)^21Gx  83  17
(GxGxGy)^21Gy  64  36
(GxGxGy)^21GxGx  12  88
(GxGxGy)^21GxGxGx  23  77
(GxGxGy)^21GyGyGy  43  57
Gx(GxGxGy)^21  79  21
Gx(GxGxGy)^21Gx  30  70
Gx(GxGxGy)^21Gy  10  90
Gx(GxGxGy)^21GxGx  21  79
Gx(GxGxGy)^21GxGxGx  73  27
Gx(GxGxGy)^21GyGyGy  86  14
Gy(GxGxGy)^21  36  64
Gy(GxGxGy)^21Gx  87  13
Gy(GxGxGy)^21Gy  10  90
Gy(GxGxGy)^21GxGx  55  45
Gy(GxGxGy)^21GxGxGx  23  77
Gy(GxGxGy)^21GyGyGy  83  17
GxGx(GxGxGy)^21  18  82
GxGx(GxGxGy)^21Gx  23  77
GxGx(GxGxGy)^21Gy  41  59
GxGx(GxGxGy)^21GxGx  86  14
GxGx(GxGxGy)^21GxGxGx  75  25
GxGx(GxGxGy)^21GyGyGy  62  38
GxGxGx(GxGxGy)^21  27  73
GxGxGx(GxGxGy)^21Gx  73  27
GxGxGx(GxGxGy)^21Gy  86  14
GxGxGx(GxGxGy)^21GxGx  82  18
GxGxGx(GxGxGy)^21GxGxGx  30  70
GxGxGx(GxGxGy)^21GyGyGy  16  84
GyGyGy(GxGxGy)^21  68  32
GyGyGy(GxGxGy)^21Gx  20  80
GyGyGy(GxGxGy)^21Gy  84  16
GyGyGy(GxGxGy)^21GxGx  34  66
GyGyGy(GxGxGy)^21GxGxGx  86  14
GyGyGy(GxGxGy)^21GyGyGy  18  82
(GxGyGy)^21  76  24
(GxGyGy)^21Gx  14  86
(GxGyGy)^21Gy  87  13
(GxGyGy)^21GxGx  26  74
(GxGyGy)^21GxGxGx  83  17
(GxGyGy)^21GyGyGy  19  81
Gx(GxGyGy)^21  72  28
Gx(GxGyGy)^21Gx  34  66
Gx(GxGyGy)^21Gy  12  88
Gx(GxGyGy)^21GxGx  19  81
Gx(GxGyGy)^21GxGxGx  66  34
Gx(GxGyGy)^21GyGyGy  87  13
Gy(GxGyGy)^21  82  18
Gy(GxGyGy)^21Gx  91  9
Gy(GxGyGy)^21Gy  63  37
Gy(GxGyGy)^21GxGx  10  90
Gy(GxGyGy)^21GxGxGx  23  77
Gy(GxGyGy)^21GyGyGy  42  58
GxGx(GxGyGy)^21  28  72
GxGx(GxGyGy)^21Gx  84  16
GxGx(GxGyGy)^21Gy  18  82
GxGx(GxGyGy)^21GxGx  71  29
GxGx(GxGyGy)^21GxGxGx  12  88
GxGx(GxGyGy)^21GyGyGy  82  18
GxGxGx(GxGyGy)^21  26  74
GxGxGx(GxGyGy)^21Gx  72  28
GxGxGx(GxGyGy)^21Gy  86  14
GxGxGx(GxGyGy)^21GxGx  86  14
GxGxGx(GxGyGy)^21GxGxGx  28  72
GxGxGx(GxGyGy)^21GyGyGy  7  93
GyGyGy(GxGyGy)^21  17  83
GyGyGy(GxGyGy)^21Gx  18  82
GyGyGy(GxGyGy)^21Gy  37  63
GyGyGy(GxGyGy)^21GxGx  83  17
GyGyGy(GxGyGy)^21GxGxGx  81  19
GyGyGy(GxGyGy)^21GyGyGy  59  41
(GxGxGyGxGyGy)^10  46  54
(GxGxGyGxGyGy)^10Gx  39  61
(GxGxGyGxGyGy)^10Gy  --  100
(GxGxGyGxGyGy)^10GxGx  54  46
(GxGxGyGxGyGy)^10GxGxGx  70  30
(GxGxGyGxGyGy)^10GyGyGy  100  --
Gx(GxGxGyGxGyGy)^10  --  100
Gx(GxGxGyGxGyGy)^10Gx  53  47
Gx(GxGxGyGxGyGy)^10Gy  59  41
Gx(GxGxGyGxGyGy)^10GxGx  100  --
Gx(GxGxGyGxGyGy)^10GxGxGx  51  49
Gx(GxGxGyGxGyGy)^10GyGyGy  40  60
Gy(GxGxGyGxGyGy)^10  34  66
Gy(GxGxGyGxGyGy)^10Gx  100  --
Gy(GxGxGyGxGyGy)^10Gy  54  46
Gy(GxGxGyGxGyGy)^10GxGx  63  37
Gy(GxGxGyGxGyGy)^10GxGxGx  2  98
Gy(GxGxGyGxGyGy)^10GyGyGy  59  41
GxGx(GxGxGyGxGyGy)^10  59  41
GxGx(GxGxGyGxGyGy)^10Gx  64  36
GxGx(GxGxGyGxGyGy)^10Gy  99  1
GxGx(GxGxGyGxGyGy)^10GxGx  61  39
GxGx(GxGxGyGxGyGy)^10GxGxGx  44  56
GxGx(GxGxGyGxGyGy)^10GyGyGy  --  100
GxGxGx(GxGxGyGxGyGy)^10  99  1
GxGxGx(GxGxGyGxGyGy)^10Gx  46  54
GxGxGx(GxGxGyGxGyGy)^10Gy  38  62
GxGxGx(GxGxGyGxGyGy)^10GxGx  1  99
GxGxGx(GxGxGyGxGyGy)^10GxGxGx  56  44
GxGxGx(GxGxGyGxGyGy)^10GyGyGy  58  42
GyGyGy(GxGxGyGxGyGy)^10  57  43
GyGyGy(GxGxGyGxGyGy)^10Gx  2  98
GyGyGy(GxGxGyGxGyGy)^10Gy  57  43
GyGyGy(GxGxGyGxGyGy)^10GxGx  40  60
GyGyGy(GxGxGyGxGyGy)^10GxGxGx  100  --
GyGyGy(GxGxGyGxGyGy)^10GyGyGy  51  49
(Gx)^128  17  83
(Gx)^128Gx  87  13
(Gx)^128Gy  47  53
(Gx)^128GxGx  82  18
(Gx)^128GxGxGx  10  90
(Gx)^128GyGyGy  43  57
Gx(Gx)^128Gy  54  46
Gx(Gx)^128GxGxGx  23  77
Gx(Gx)^128GyGyGy  49  51
Gy(Gx)^128  56  44
Gy(Gx)^128Gx  48  52
Gy(Gx)^128Gy  --  100
Gy(Gx)^128GxGx  45  55
Gy(Gx)^128GxGxGx  35  65
Gy(Gx)^128GyGyGy  100  --
GxGx(Gx)^128Gy  58  42
GxGx(Gx)^128GxGxGx  86  14
GxGx(Gx)^128GyGyGy  54  46
GxGxGx(Gx)^128Gy  53  47
GxGxGx(Gx)^128GxGxGx  78  22
GxGxGx(Gx)^128GyGyGy  43  57
GyGyGy(Gx)^128  46  54
GyGyGy(Gx)^128Gx  49  51
GyGyGy(Gx)^128Gy  100  --
GyGyGy(Gx)^128GxGx  47  53
GyGyGy(Gx)^128GxGxGx  53  47
GyGyGy(Gx)^128GyGyGy  --  100
(Gy)^128  63  37
(Gy)^128Gx  40  60
(Gy)^128Gy  1  99
(Gy)^128GxGx  28  72
(Gy)^128GxGxGx  47  53
(Gy)^128GyGyGy  99  1
Gx(Gy)^128  44  56
Gx(Gy)^128Gx  --  100
Gx(Gy)^128Gy  48  52
Gx(Gy)^128GxGx  60  40
Gx(Gy)^128GxGxGx  100  --
Gx(Gy)^128GyGyGy  59  41
Gy(Gy)^128Gx  54  46
Gy(Gy)^128Gy  32  68
Gy(Gy)^128GxGx  96  4
Gy(Gy)^128GxGxGx  51  49
Gy(Gy)^128GyGyGy  64  36
GxGx(Gy)^128  37  63
GxGx(Gy)^128Gx  55  45
GxGx(Gy)^128Gy  96  4
GxGx(Gy)^128GxGx  69  31
GxGx(Gy)^128GxGxGx  44  56
GxGx(Gy)^128GyGyGy  --  100
GxGxGx(Gy)^128  60  40
GxGxGx(Gy)^128Gx  100  --
GxGxGx(Gy)^128Gy  38  62
GxGxGx(Gy)^128GxGx  36  64
GxGxGx(Gy)^128GxGxGx  3  97
GxGxGx(Gy)^128GyGyGy  51  49
GyGyGy(Gy)^128Gx  49  51
GyGyGy(Gy)^128GxGx  4  96
GyGyGy(Gy)^128GxGxGx  55  45
GyGyGy(Gy)^128GyGyGy  31  69
(GxGy)^64  100  --
(GxGy)^64Gx  49  51
(GxGy)^64Gy  46  54
(GxGy)^64GxGx  --  100
(GxGy)^64GxGxGx  52  48
(GxGy)^64GyGyGy  52  48
Gx(GxGy)^64  55  45
Gx(GxGy)^64Gx  --  100
Gx(GxGy)^64Gy  51  49
Gx(GxGy)^64GxGx  46  54
Gx(GxGy)^64GxGxGx  99  1
Gx(GxGy)^64GyGyGy  51  49
Gy(GxGy)^64  51  49
Gy(GxGy)^64Gx  45  55
Gy(GxGy)^64Gy  --  100
Gy(GxGy)^64GxGx  51  49
Gy(GxGy)^64GxGxGx  49  51
Gy(GxGy)^64GyGyGy  100  --
GxGx(GxGy)^64  --  100
GxGx(GxGy)^64Gx  47  53
GxGx(GxGy)^64Gy  56  44
GxGx(GxGy)^64GxGx  98  2
GxGx(GxGy)^64GxGxGx  42  58
GxGx(GxGy)^64GyGyGy  49  51
GxGxGx(GxGy)^64  59  41
GxGxGx(GxGy)^64Gx  100  --
GxGxGx(GxGy)^64Gy  52  48
GxGxGx(GxGy)^64GxGx  44  56
GxGxGx(GxGy)^64GxGxGx  3  97
GxGxGx(GxGy)^64GyGyGy  44  56
GyGyGy(GxGy)^64  46  54
GyGyGy(GxGy)^64Gx  50  50
GyGyGy(GxGy)^64Gy  100  --
GyGyGy(GxGy)^64GxGx  48  52
GyGyGy(GxGy)^64GxGxGx  46  54
GyGyGy(GxGy)^64GyGyGy  --  100
(GxGxGy)^42  56  44
(GxGxGy)^42Gx  79  21
(GxGxGy)^42Gy  94  6
(GxGxGy)^42GxGx  39  61
(GxGxGy)^42GxGxGx  32  68
(GxGxGy)^42GyGyGy  11  89
Gx(GxGxGy)^42  75  25
Gx(GxGxGy)^42Gx  78  22
Gx(GxGxGy)^42Gy  25  75
Gx(GxGxGy)^42GxGx  28  72
Gx(GxGxGy)^42GxGxGx  20  80
Gx(GxGxGy)^42GyGyGy  74  26
Gy(GxGxGy)^42  11  89
Gy(GxGxGy)^42Gx  76  24
Gy(GxGxGy)^42Gy  43  57
Gy(GxGxGy)^42GxGx  90  10
Gy(GxGxGy)^42GxGxGx  21  79
Gy(GxGxGy)^42GyGyGy  58  42
GxGx(GxGxGy)^42  54  46
GxGx(GxGxGy)^42Gx  14  86
GxGx(GxGxGy)^42Gy  14  86
GxGx(GxGxGy)^42GxGx  60  40
GxGx(GxGxGy)^42GxGxGx  83  17
GxGx(GxGxGy)^42GyGyGy  86  14
GxGxGx(GxGxGy)^42  31  69
GxGxGx(GxGxGy)^42Gx  20  80
GxGxGx(GxGxGy)^42Gy  83  17
GxGxGx(GxGxGy)^42GxGx  68  32
GxGxGx(GxGxGy)^42GxGxGx  77  23
GxGxGx(GxGxGy)^42GyGyGy  25  75
GyGyGy(GxGxGy)^42  94  6
GyGyGy(GxGxGy)^42Gx  28  72
GyGyGy(GxGxGy)^42Gy  64  36
GyGyGy(GxGxGy)^42GxGx  9  91
GyGyGy(GxGxGy)^42GxGxGx  76  24
GyGyGy(GxGxGy)^42GyGyGy  51  49
(GxGyGy)^42  51  49
(GxGyGy)^42Gx  1  99
(GxGyGy)^42Gy  41  59
(GxGyGy)^42GxGx  39  61
(GxGyGy)^42GxGxGx  98  2
(GxGyGy)^42GyGyGy  65  35
Gx(GxGyGy)^42  99  1
Gx(GxGyGy)^42Gx  52  48
Gx(GxGyGy)^42Gy  65  35
Gx(GxGyGy)^42GxGx  2  98
Gx(GxGyGy)^42GxGxGx  53  47
Gx(GxGyGy)^42GyGyGy  34  66
Gy(GxGyGy)^42  41  59
Gy(GxGyGy)^42Gx  34  66
Gy(GxGyGy)^42Gy  96  4
Gy(GxGyGy)^42GxGx  58  42
Gy(GxGyGy)^42GxGxGx  64  36
Gy(GxGyGy)^42GyGyGy  3  97
GxGx(GxGyGy)^42  44  56
GxGx(GxGyGy)^42Gx  98  2
GxGx(GxGyGy)^42Gy  63  37
GxGx(GxGyGy)^42GxGx  63  37
GxGx(GxGyGy)^42GxGxGx  4  96
GxGx(GxGyGy)^42GyGyGy  34  66
GxGxGx(GxGyGy)^42  3  97
GxGxGx(GxGyGy)^42Gx  54  46
GxGxGx(GxGyGy)^42Gy  34  66
GxGxGx(GxGyGy)^42GxGx  93  7
GxGxGx(GxGyGy)^42GxGxGx  52  48
GxGxGx(GxGyGy)^42GyGyGy  61  39
GyGyGy(GxGyGy)^42  69  31
GyGyGy(GxGyGy)^42Gx  59  41
GyGyGy(GxGyGy)^42Gy  4  96
GyGyGy(GxGyGy)^42GxGx  33  67
GyGyGy(GxGyGy)^42GxGxGx  39  61
GyGyGy(GxGyGy)^42GyGyGy  98  2
(GxGxGyGxGyGy)^21  100  --
(GxGxGyGxGyGy)^21Gx  52  48
(GxGxGyGxGyGy)^21Gy  56  44
(GxGxGyGxGyGy)^21GxGx  3  97
(GxGxGyGxGyGy)^21GxGxGx  45  55
(GxGxGyGxGyGy)^21GyGyGy  44  56
Gx(GxGxGyGxGyGy)^21  60  40
Gx(GxGxGyGxGyGy)^21Gx  --  100
Gx(GxGxGyGxGyGy)^21Gy  61  39
Gx(GxGxGyGxGyGy)^21GxGx  54  46
Gx(GxGxGyGxGyGy)^21GxGxGx  99  1
Gx(GxGxGyGxGyGy)^21GyGyGy  53  47
Gy(GxGxGyGxGyGy)^21  59  41
Gy(GxGxGyGxGyGy)^21Gx  35  65
Gy(GxGxGyGxGyGy)^21Gy  1  99
Gy(GxGxGyGxGyGy)^21GxGx  40  60
Gy(GxGxGyGxGyGy)^21GxGxGx  54  46
Gy(GxGxGyGxGyGy)^21GyGyGy  99  1
GxGx(GxGxGyGxGyGy)^21  1  99
GxGx(GxGxGyGxGyGy)^21Gx  47  53
GxGx(GxGxGyGxGyGy)^21Gy  41  59
GxGx(GxGxGyGxGyGy)^21GxGx  99  1
GxGx(GxGxGyGxGyGy)^21GxGxGx  53  47
GxGx(GxGxGyGxGyGy)^21GyGyGy  52  48
GxGxGx(GxGxGyGxGyGy)^21  47  53
GxGxGx(GxGxGyGxGyGy)^21Gx  100  --
GxGxGx(GxGxGyGxGyGy)^21Gy  51  49
GxGxGx(GxGxGyGxGyGy)^21GxGx  58  42
GxGxGx(GxGxGyGxGyGy)^21GxGxGx  --  100
GxGxGx(GxGxGyGxGyGy)^21GyGyGy  46  54
GyGyGy(GxGxGyGxGyGy)^21  50  50
GyGyGy(GxGxGyGxGyGy)^21Gx  59  41
GyGyGy(GxGxGyGxGyGy)^21Gy  99  1
GyGyGy(GxGxGyGxGyGy)^21GxGx  59  41
GyGyGy(GxGxGyGxGyGy)^21GxGxGx  33  67
GyGyGy(GxGxGyGxGyGy)^21GyGyGy  1  99
(Gx)^256  46  54
(Gx)^256Gx  --  100
(Gx)^256Gy  51  49
(Gx)^256GxGx  57  43
(Gx)^256GxGxGx  100  --
(Gx)^256GyGyGy  56  44
Gx(Gx)^256Gy  50  50
Gx(Gx)^256GxGxGx  37  63
Gx(Gx)^256GyGyGy  47  53
Gy(Gx)^256  50  50
Gy(Gx)^256Gx  45  55
Gy(Gx)^256Gy  --  100
Gy(Gx)^256GxGx  45  55
Gy(Gx)^256GxGxGx  59  41
Gy(Gx)^256GyGyGy  100  --
GxGx(Gx)^256Gy  55  45
GxGx(Gx)^256GxGxGx  --  100
GxGx(Gx)^256GyGyGy  41  59
GxGxGx(Gx)^256Gy  42  58
GxGxGx(Gx)^256GxGxGx  61  39
GxGxGx(Gx)^256GyGyGy  52  48
GyGyGy(Gx)^256  53  47
GyGyGy(Gx)^256Gx  46  54
GyGyGy(Gx)^256Gy  100  --
GyGyGy(Gx)^256GxGx  44  56
GyGyGy(Gx)^256GxGxGx  53  47
GyGyGy(Gx)^256GyGyGy  --  100
(Gy)^256  12  88
(Gy)^256Gx  41  59
(Gy)^256Gy  24  76
(Gy)^256GxGx  85  15
(Gy)^256GxGxGx  45  55
(Gy)^256GyGyGy  78  22
Gx(Gy)^256  45  55
Gx(Gy)^256Gx  --  100
Gx(Gy)^256Gy  56  44
Gx(Gy)^256GxGx  51  49
Gx(Gy)^256GxGxGx  100  --
Gx(Gy)^256GyGyGy  55  45
Gy(Gy)^256Gx  59  41
Gy(Gy)^256Gy  88  12
Gy(Gy)^256GxGx  79  21
Gy(Gy)^256GxGxGx  40  60
Gy(Gy)^256GyGyGy  13  87
GxGx(Gy)^256  93  7
GxGx(Gy)^256Gx  58  42
GxGx(Gy)^256Gy  80  20
GxGx(Gy)^256GxGx  5  95
GxGx(Gy)^256GxGxGx  51  49
GxGx(Gy)^256GyGyGy  19  81
GxGxGx(Gy)^256  46  54
GxGxGx(Gy)^256Gx  100  --
GxGxGx(Gy)^256Gy  44  56
GxGxGx(Gy)^256GxGx  43  57
GxGxGx(Gy)^256GxGxGx  --  100
GxGxGx(Gy)^256GyGyGy  53  47
GyGyGy(Gy)^256Gx  48  52
GyGyGy(Gy)^256GxGx  24  76
GyGyGy(Gy)^256GxGxGx  51  49
GyGyGy(Gy)^256GyGyGy  93  7
(GxGy)^128  100  --
(GxGy)^128Gx  57  43
(GxGy)^128Gy  57  43
(GxGy)^128GxGx  --  100
(GxGy)^128GxGxGx  58  42
(GxGy)^128GyGyGy  43  57
Gx(GxGy)^128  52  48
Gx(GxGy)^128Gx  --  100
Gx(GxGy)^128Gy  49  51
Gx(GxGy)^128GxGx  51  49
Gx(GxGy)^128GxGxGx  100  --
Gx(GxGy)^128GyGyGy  66  34
Gy(GxGy)^128  54  46
Gy(GxGy)^128Gx  48  52
Gy(GxGy)^128Gy  --  100
Gy(GxGy)^128GxGx  53  47
Gy(GxGy)^128GxGxGx  55  45
Gy(GxGy)^128GyGyGy  100  --
GxGx(GxGy)^128  --  100
GxGx(GxGy)^128Gx  50  50
GxGx(GxGy)^128Gy  54  46
GxGx(GxGy)^128GxGx  99  1
GxGx(GxGy)^128GxGxGx  45  55
GxGx(GxGy)^128GyGyGy  42  58
GxGxGx(GxGy)^128  53  47
GxGxGx(GxGy)^128Gx  100  --
GxGxGx(GxGy)^128Gy  55  45
GxGxGx(GxGy)^128GxGx  47  53
GxGxGx(GxGy)^128GxGxGx  --  100
GxGxGx(GxGy)^128GyGyGy  41  59
GyGyGy(GxGy)^128  47  53
GyGyGy(GxGy)^128Gx  55  45
GyGyGy(GxGy)^128Gy  100  --
GyGyGy(GxGy)^128GxGx  49  51
GyGyGy(GxGy)^128GxGxGx  47  53
GyGyGy(GxGy)^128GyGyGy  --  100
(GxGxGy)^85  78  22
(GxGxGy)^85Gx  87  13
(GxGxGy)^85Gy  73  27
(GxGxGy)^85GxGx  22  78
(GxGxGy)^85GxGxGx  20  80
(GxGxGy)^85GyGyGy  25  75
Gx(GxGxGy)^85  78  22
Gx(GxGxGy)^85Gx  35  65
Gx(GxGxGy)^85Gy  17  83
Gx(GxGxGy)^85GxGx  15  85
Gx(GxGxGy)^85GxGxGx  62  38
Gx(GxGxGy)^85GyGyGy  95  5
Gy(GxGxGy)^85  27  73
Gy(GxGxGy)^85Gx  84  16
Gy(GxGxGy)^85Gy  24  76
Gy(GxGxGy)^85GxGx  69  31
Gy(GxGxGy)^85GxGxGx  16  84
Gy(GxGxGy)^85GyGyGy  81  19
GxGx(GxGxGy)^85  14  86
GxGx(GxGxGy)^85Gx  15  85
GxGx(GxGxGy)^85Gy  34  66
GxGx(GxGxGy)^85GxGx  80  20
GxGx(GxGxGy)^85GxGxGx  85  15
GxGx(GxGxGy)^85GyGyGy  65  35
GxGxGx(GxGxGy)^85  24  76
GxGxGx(GxGxGy)^85Gx  62  38
GxGxGx(GxGxGy)^85Gy  87  13
GxGxGx(GxGxGy)^85GxGx  78  22
GxGxGx(GxGxGy)^85GxGxGx  37  63
GxGxGx(GxGxGy)^85GyGyGy  12  88
GyGyGy(GxGxGy)^85  76  24
GyGyGy(GxGxGy)^85Gx  16  84
GyGyGy(GxGxGy)^85Gy  72  28
GyGyGy(GxGxGy)^85GxGx  32  68
GyGyGy(GxGxGy)^85GxGxGx  82  18
GyGyGy(GxGxGy)^85GyGyGy  33  67
(GxGyGy)^85  52  48
(GxGyGy)^85Gx  6  94
(GxGyGy)^85Gy  16  84
(GxGyGy)^85GxGx  44  56
(GxGyGy)^85GxGxGx  92  8
(GxGyGy)^85GyGyGy  78  22
Gx(GxGyGy)^85  97  3
Gx(GxGyGy)^85Gx  48  52
Gx(GxGyGy)^85Gy  79  21
Gx(GxGyGy)^85GxGx  11  89
Gx(GxGyGy)^85GxGxGx  51  49
Gx(GxGyGy)^85GyGyGy  29  71
Gy(GxGyGy)^85  38  62
Gy(GxGyGy)^85Gx  29  71
Gy(GxGyGy)^85Gy  89  11
Gy(GxGyGy)^85GxGx  78  22
Gy(GxGyGy)^85GxGxGx  71  29
Gy(GxGyGy)^85GyGyGy  17  83
GxGx(GxGyGy)^85  38  62
GxGx(GxGyGy)^85Gx  96  4
GxGx(GxGyGy)^85Gy  61  39
GxGx(GxGyGy)^85GxGx  68  32
GxGx(GxGyGy)^85GxGxGx  5  95
GxGx(GxGyGy)^85GyGyGy  24  76
GxGxGx(GxGyGy)^85  12  88
GxGxGx(GxGyGy)^85Gx  45  55
GxGxGx(GxGyGy)^85Gy  23  77
GxGxGx(GxGyGy)^85GxGx  90  10
GxGxGx(GxGyGy)^85GxGxGx  49  51
GxGxGx(GxGyGy)^85GyGyGy  71  29
GyGyGy(GxGyGy)^85  71  29
GyGyGy(GxGyGy)^85Gx  74  26
GyGyGy(GxGyGy)^85Gy  13  87
GyGyGy(GxGyGy)^85GxGx  25  75
GyGyGy(GxGyGy)^85GxGxGx  25  75
GyGyGy(GxGyGy)^85GyGyGy  88  12
(GxGxGyGxGyGy)^42  96  4
(GxGxGyGxGyGy)^42Gx  58  42
(GxGxGyGxGyGy)^42Gy  64  36
(GxGxGyGxGyGy)^42GxGx  3  97
(GxGxGyGxGyGy)^42GxGxGx  30  70
(GxGxGyGxGyGy)^42GyGyGy  45  55
Gx(GxGxGyGxGyGy)^42  68  32
Gx(GxGxGyGxGyGy)^42Gx  --  100
Gx(GxGxGyGxGyGy)^42Gy  68  32
Gx(GxGxGyGxGyGy)^42GxGx  36  64
Gx(GxGxGyGxGyGy)^42GxGxGx  96  4
Gx(GxGxGyGxGyGy)^42GyGyGy  37  63
Gy(GxGxGyGxGyGy)^42  75  25
Gy(GxGxGyGxGyGy)^42Gx  29  71
Gy(GxGxGyGxGyGy)^42Gy  3  97
Gy(GxGxGyGxGyGy)^42GxGx  34  66
Gy(GxGxGyGxGyGy)^42GxGxGx  62  38
Gy(GxGxGyGxGyGy)^42GyGyGy  98  2
GxGx(GxGxGyGxGyGy)^42  4  96
GxGx(GxGxGyGxGyGy)^42Gx  33  67
GxGx(GxGxGyGxGyGy)^42Gy  43  57
GxGx(GxGxGyGxGyGy)^42GxGx  99  1
GxGx(GxGxGyGxGyGy)^42GxGxGx  60  40
GxGx(GxGxGyGxGyGy)^42GyGyGy  50  50
GxGxGx(GxGxGyGxGyGy)^42  41  59
GxGxGx(GxGxGyGxGyGy)^42Gx  97  3
GxGxGx(GxGxGyGxGyGy)^42Gy  43  57
GxGxGx(GxGxGyGxGyGy)^42GxGx  58  42
GxGxGx(GxGxGyGxGyGy)^42GxGxGx  --  100
GxGxGx(GxGxGyGxGyGy)^42GyGyGy  56  44
GyGyGy(GxGxGyGxGyGy)^42  29  71
GyGyGy(GxGxGyGxGyGy)^42Gx  58  42
GyGyGy(GxGxGyGxGyGy)^42Gy  98  2
GyGyGy(GxGxGyGxGyGy)^42GxGx  66  34
GyGyGy(GxGxGyGxGyGy)^42GxGxGx  37  63
GyGyGy(GxGxGyGxGyGy)^42GyGyGy  1  99


==> anc/Simulated_data/ds_linear_4.txt <==
## Columns = 0 count, 1 count
{}  100  --
Gx  42  58
Gy  51  49
GxGx  --  100
GxGxGx  62  38
GyGyGy  60  40
GxGy  58  42
GxGxGxGx  100  --
GxGyGyGy  42  58
GyGx  54  46
GyGy  --  100
GyGxGx  44  56
GyGxGxGx  46  54
GyGyGyGy  100  --
GxGxGy  53  47
GxGxGxGxGx  46  54
GxGxGyGyGy  43  57
GxGxGxGy  49  51
GxGxGxGxGxGx  1  99
GxGxGxGyGyGy  58  42
GyGyGyGx  49  51
GyGyGyGxGx  40  60
GyGyGyGxGxGx  56  44
GyGyGyGyGyGy  --  100
Gy(Gx)Gy  --  100
Gy(Gx)GxGxGx  52  48
Gy(Gx)GyGyGy  100  --
GxGxGx(Gx)Gy  46  54
GxGxGx(Gx)GxGxGx  64  36
GxGxGx(Gx)GyGyGy  48  52
GyGyGy(Gx)Gy  100  --
GyGyGy(Gx)GxGxGx  52  48
GyGyGy(Gx)GyGyGy  1  99
Gx(Gy)Gx  --  100
Gx(Gy)Gy  59  41
Gx(Gy)GxGx  59  41
Gx(Gy)GxGxGx  100  --
Gx(Gy)GyGyGy  47  53
Gy(Gy)Gx  44  56
Gy(Gy)GxGx  100  --
Gy(Gy)GxGxGx  45  55
Gy(Gy)GyGyGy  42  58
GxGx(Gy)Gx  63  37
GxGx(Gy)Gy  99  1
GxGx(Gy)GxGx  47  53
GxGx(Gy)GxGxGx  50  50
GxGx(Gy)GyGyGy  --  100
GxGxGx(Gy)Gx  99  1
GxGxGx(Gy)Gy  44  56
GxGxGx(Gy)GxGx  44  56
GxGxGx(Gy)GxGxGx  2  98
GxGxGx(Gy)GyGyGy  55  45
GyGyGy(Gy)Gx  52  48
GyGyGy(Gy)GxGx  --  100
GyGyGy(Gy)GxGxGx  59  41
GyGyGy(Gy)GyGyGy  52  48
Gy(Gx)^2Gy  --  100
Gy(Gx)^2GxGxGx  51  49
Gy(Gx)^2GyGyGy  100  --
GxGxGx(Gx)^2Gy  47  53
GxGxGx(Gx)^2GxGxGx  99  1
GxGxGx(Gx)^2GyGyGy  45  55
GyGyGy(Gx)^2Gy  100  --
GyGyGy(Gx)^2GxGxGx  53  47
GyGyGy(Gx)^2GyGyGy  --  100
Gx(Gy)^2Gx  --  100
Gx(Gy)^2GxGx  56  44
Gx(Gy)^2GxGxGx  100  --
Gx(Gy)^2GyGyGy  52  48
GxGx(Gy)^2Gx  53  47
GxGx(Gy)^2GxGx  --  100
GxGx(Gy)^2GxGxGx  59  41
GxGx(Gy)^2GyGyGy  51  49
GxGxGx(Gy)^2Gx  99  1
GxGxGx(Gy)^2GxGx  49  51
GxGxGx(Gy)^2GxGxGx  --  100
GxGxGx(Gy)^2GyGyGy  49  51
GyGyGy(Gy)^2Gx  43  57
GyGyGy(Gy)^2GxGx  53  47
GyGyGy(Gy)^2GxGxGx  52  48
GyGyGy(Gy)^2GyGyGy  99  1
Gy(GxGy)Gx  48  52
Gy(GxGy)Gy  55  45
Gy(GxGy)GxGx  100  --
Gy(GxGy)GxGxGx  43  57
Gy(GxGy)GyGyGy  44  56
GxGxGx(GxGy)Gx  36  64
GxGxGx(GxGy)Gy  --  100
GxGxGx(GxGy)GxGx  46  54
GxGxGx(GxGy)GxGxGx  55  45
GxGxGx(GxGy)GyGyGy  100  --
GyGyGy(GxGy)Gx  47  53
GyGyGy(GxGy)Gy  47  53
GyGyGy(GxGy)GxGx  1  99
GyGyGy(GxGy)GxGxGx  50  50
GyGyGy(GxGy)GyGyGy  55  45
Gy(Gx)^4Gy  --  100
Gy(Gx)^4GxGx  46  54
Gy(Gx)^4GxGxGx  49  51
Gy(Gx)^4GyGyGy  100  --
GxGx(Gx)^4Gy  53  47
GxGx(Gx)^4GxGxGx  32  68
GxGx(Gx)^4GyGyGy  38  62
GxGxGx(Gx)^4Gy  60  40
GxGxGx(Gx)^4GxGxGx  4  96
GxGxGx(Gx)^4GyGyGy  52  48
GyGyGy(Gx)^4Gy  100  --
GyGyGy(Gx)^4GxGx  56  44
GyGyGy(Gx)^4GxGxGx  51  49
GyGyGy(Gx)^4GyGyGy  --  100
Gx(Gy)^4Gx  --  100
Gx(Gy)^4GxGx  55  45
Gx(Gy)^4GxGxGx  100  --
Gx(Gy)^4GyGyGy  58  42
GxGx(Gy)^4Gx  57  43
GxGx(Gy)^4GxGx  100  --
GxGx(Gy)^4GxGxGx  41  59
GxGx(Gy)^4GyGyGy  54  46
GxGxGx(Gy)^4Gx  100  --
GxGxGx(Gy)^4GxGx  47  53
GxGxGx(Gy)^4GxGxGx  1  99
GxGxGx(Gy)^4GyGyGy  50  50
GyGyGy(Gy)^4Gx  59  41
GyGyGy(Gy)^4GxGx  48  52
GyGyGy(Gy)^4GxGxGx  44  56
GyGyGy(Gy)^4GyGyGy  --  100
(GxGy)^2  58  42
(GxGy)^2Gx  55  45
(GxGy)^2Gy  100  --
(GxGy)^2GxGx  47  53
(GxGy)^2GxGxGx  47  53
(GxGy)^2GyGyGy  1  99
Gx(GxGy)^2  99  1
Gx(GxGy)^2Gx  53  47
Gx(GxGy)^2Gy  37  63
Gx(GxGy)^2GxGx  --  100
Gx(GxGy)^2GxGxGx  66  34
Gx(GxGy)^2GyGyGy  53  47
Gy(GxGy)^2  47  53
Gy(GxGy)^2Gx  100  --
Gy(GxGy)^2Gy  51  49
Gy(GxGy)^2GxGx  43  57
Gy(GxGy)^2GxGxGx  2  98
Gy(GxGy)^2GyGyGy  57  43
GxGx(GxGy)^2  41  59
GxGx(GxGy)^2Gx  51  49
GxGx(GxGy)^2Gy  1  99
GxGx(GxGy)^2GxGx  58  42
GxGx(GxGy)^2GxGxGx  56  44
GxGx(GxGy)^2GyGyGy  100  --
GxGxGx(GxGy)^2  2  98
GxGxGx(GxGy)^2Gx  52  48
GxGxGx(GxGy)^2Gy  67  33
GxGxGx(GxGy)^2GxGx  99  1
GxGxGx(GxGy)^2GxGxGx  50  50
GxGxGx(GxGy)^2GyGyGy  42  58
GyGyGy(GxGy)^2  41  59
GyGyGy(GxGy)^2Gx  2  98
GyGyGy(GxGy)^2Gy  55  45
GyGyGy(GxGy)^2GxGx  59  41
GyGyGy(GxGy)^2GxGxGx  100  --
GyGyGy(GxGy)^2GyGyGy  42  58
Gy(GxGxGy)Gx  58  42
Gy(GxGxGy)Gy  51  49
Gy(GxGxGy)GxGx  100  --
Gy(GxGxGy)GxGxGx  39  61
Gy(GxGxGy)GyGyGy  52  48
GxGxGx(GxGxGy)Gx  --  100
GxGxGx(GxGxGy)Gy  64  36
GxGxGx(GxGxGy)GxGx  53  47
GxGxGx(GxGxGy)GxGxGx  99  1
GxGxGx(GxGxGy)GyGyGy  44  56
GyGyGy(GxGxGy)Gx  43  57
GyGyGy(GxGxGy)Gy  49  51
GyGyGy(GxGxGy)GxGx  1  99
GyGyGy(GxGxGy)GxGxGx  61  39
GyGyGy(GxGxGy)GyGyGy  45  55
Gy(GxGyGy)Gx  55  45
Gy(GxGyGy)GxGx  41  59
Gy(GxGyGy)GxGxGx  47  53
Gy(GxGyGy)GyGyGy  --  100
GxGxGx(GxGyGy)Gx  49  51
GxGxGx(GxGyGy)GxGx  100  --
GxGxGx(GxGyGy)GxGxGx  53  47
GxGxGx(GxGyGy)GyGyGy  38  62
GyGyGy(GxGyGy)Gx  48  52
GyGyGy(GxGyGy)GxGx  50  50
GyGyGy(GxGyGy)GxGxGx  46  54
GyGyGy(GxGyGy)GyGyGy  100  --
(Gx)^8Gy  51  49
(Gx)^8GxGxGx  71  29
(Gx)^8GyGyGy  53  47
Gx(Gx)^8Gy  58  42
Gx(Gx)^8GxGxGx  96  4
Gx(Gx)^8GyGyGy  43  57
Gy(Gx)^8  41  59
Gy(Gx)^8Gx  45  55
Gy(Gx)^8Gy  --  100
Gy(Gx)^8GxGx  48  52
Gy(Gx)^8GxGxGx  42  58
Gy(Gx)^8GyGyGy  100  --
GxGx(Gx)^8Gy  52  48
GxGx(Gx)^8GxGxGx  35  65
GxGx(Gx)^8GyGyGy  44  56
GxGxGx(Gx)^8Gy  52  48
GxGxGx(Gx)^8GxGxGx  1  99
GxGxGx(Gx)^8GyGyGy  49  51
GyGyGy(Gx)^8  54  46
GyGyGy(Gx)^8Gx  54  46
GyGyGy(Gx)^8Gy  99  1
GyGyGy(Gx)^8GxGx  45  55
GyGyGy(Gx)^8GxGxGx  53  47
GyGyGy(Gx)^8GyGyGy  --  100
(Gy)^8Gx  58  42
(Gy)^8Gy  37  63
(Gy)^8GxGx  --  100
(Gy)^8GxGxGx  56  44
(Gy)^8GyGyGy  55  45
Gx(Gy)^8  46  54
Gx(Gy)^8Gx  --  100
Gx(Gy)^8Gy  60  40
Gx(Gy)^8GxGx  59  41
Gx(Gy)^8GxGxGx  100  --
Gx(Gy)^8GyGyGy  51  49
Gy(Gy)^8Gx  49  51
Gy(Gy)^8GxGx  45  55
Gy(Gy)^8GxGxGx  48  52
Gy(Gy)^8GyGyGy  99  1
GxGx(Gy)^8  --  100
GxGx(Gy)^8Gx  54  46
GxGx(Gy)^8Gy  50  50
GxGx(Gy)^8GxGx  99  1
GxGx(Gy)^8GxGxGx  42  58
GxGx(Gy)^8GyGyGy  37  63
GxGxGx(Gy)^8  53  47
GxGxGx(Gy)^8Gx  99  1
GxGxGx(Gy)^8Gy  46  54
GxGxGx(Gy)^8GxGx  30  70
GxGxGx(Gy)^8GxGxGx  --  100
GxGxGx(Gy)^8GyGyGy  40  60
GyGyGy(Gy)^8Gx  49  51
GyGyGy(Gy)^8GxGx  39  61
GyGyGy(Gy)^8GxGxGx  54  46
GyGyGy(Gy)^8GyGyGy  --  100
(GxGy)^4  44  56
(GxGy)^4Gx  3  97
(GxGy)^4Gy  57  43
(GxGy)^4GxGx  53  47
(GxGy)^4GxGxGx  97  3
(GxGy)^4GyGyGy  46  54
Gx(GxGy)^4  66  34
Gx(GxGy)^4Gx  63  37
Gx(GxGy)^4Gy  97  3
Gx(GxGy)^4GxGx  40  60
Gx(GxGy)^4GxGxGx  47  53
Gx(GxGy)^4GyGyGy  1  99
Gy(GxGy)^4  2  98
Gy(GxGy)^4Gx  66  34
Gy(GxGy)^4Gy  58  42
Gy(GxGy)^4GxGx  97  3
Gy(GxGy)^4GxGxGx  34  66
Gy(GxGy)^4GyGyGy  44  56
GxGx(GxGy)^4  46  54
GxGx(GxGy)^4Gx  94  6
GxGx(GxGy)^4Gy  38  62
GxGx(GxGy)^4GxGx  39  61
GxGx(GxGy)^4GxGxGx  6  94
GxGx(GxGy)^4GyGyGy  68  32
GxGxGx(GxGy)^4  42  58
GxGxGx(GxGy)^4Gx  39  61
GxGxGx(GxGy)^4Gy  2  98
GxGxGx(GxGy)^4GxGx  66  34
GxGxGx(GxGy)^4GxGxGx  60  40
GxGxGx(GxGy)^4GyGyGy  97  3
GyGyGy(GxGy)^4  97  3
GyGyGy(GxGy)^4Gx  32  68
GyGyGy(GxGy)^4Gy  39  61
GyGyGy(GxGy)^4GxGx  3  97
GyGyGy(GxGy)^4GxGxGx  69  31
GyGyGy(GxGy)^4GyGyGy  55  45
(GxGxGy)^2  100  --
(GxGxGy)^2Gx  33  67
(GxGxGy)^2Gy  54  46
(GxGxGy)^2GxGx  1  99
(GxGxGy)^2GxGxGx  60  40
(GxGxGy)^2GyGyGy  59  41
Gx(GxGxGy)^2  39  61
Gx(GxGxGy)^2Gx  4  96
Gx(GxGxGy)^2Gy  58  42
Gx(GxGxGy)^2GxGx  64  36
Gx(GxGxGy)^2GxGxGx  99  1
Gx(GxGxGy)^2GyGyGy  48  52
Gy(GxGxGy)^2  50  50
Gy(GxGxGy)^2Gx  35  65
Gy(GxGxGy)^2Gy  1  99
Gy(GxGxGy)^2GxGx  47  53
Gy(GxGxGy)^2GxGxGx  58  42
Gy(GxGxGy)^2GyGyGy  99  1
GxGx(GxGxGy)^2  1  99
GxGx(GxGxGy)^2Gx  60  40
GxGx(GxGxGy)^2Gy  50  50
GxGx(GxGxGy)^2GxGx  99  1
GxGx(GxGxGy)^2GxGxGx  36  64
GxGx(GxGxGy)^2GyGyGy  51  49
GxGxGx(GxGxGy)^2  63  37
GxGxGx(GxGxGy)^2Gx  98  2
GxGxGx(GxGxGy)^2Gy  49  51
GxGxGx(GxGxGy)^2GxGx  34  66
GxGxGx(GxGxGy)^2GxGxGx  1  99
GxGxGx(GxGxGy)^2GyGyGy  56  44
GyGyGy(GxGxGy)^2  50  50
GyGyGy(GxGxGy)^2Gx  56  44
GyGyGy(GxGxGy)^2Gy  100  --
GyGyGy(GxGxGy)^2GxGx  48  52
GyGyGy(GxGxGy)^2GxGxGx  48  52
GyGyGy(GxGxGy)^2GyGyGy  --  100
(GxGyGy)^2  100  --
(GxGyGy)^2Gx  45  55
(GxGyGy)^2Gy  49  51
(GxGyGy)^2GxGx  1  99
(GxGyGy)^2GxGxGx  53  47
(GxGyGy)^2GyGyGy  63  37
Gx(GxGyGy)^2  52  48
Gx(GxGyGy)^2Gx  2  98
Gx(GxGyGy)^2Gy  57  43
Gx(GxGyGy)^2GxGx  54  46
Gx(GxGyGy)^2GxGxGx  99  1
Gx(GxGyGy)^2GyGyGy  48  52
Gy(GxGyGy)^2  41  59
Gy(GxGyGy)^2Gx  45  55
Gy(GxGyGy)^2Gy  5  95
Gy(GxGyGy)^2GxGx  55  45
Gy(GxGyGy)^2GxGxGx  60  40
Gy(GxGyGy)^2GyGyGy  99  1
GxGx(GxGyGy)^2  --  100
GxGx(GxGyGy)^2Gx  60  40
GxGx(GxGyGy)^2Gy  56  44
GxGx(GxGyGy)^2GxGx  100  --
GxGx(GxGyGy)^2GxGxGx  39  61
GxGx(GxGyGy)^2GyGyGy  41  59
GxGxGx(GxGyGy)^2  56  44
GxGxGx(GxGyGy)^2Gx  98  2
GxGxGx(GxGyGy)^2Gy  51  49
GxGxGx(GxGyGy)^2GxGx  41  59
GxGxGx(GxGyGy)^2GxGxGx  --  100
GxGxGx(GxGyGy)^2GyGyGy  51  49
GyGyGy(GxGyGy)^2  51  49
GyGyGy(GxGyGy)^2Gx  54  46
GyGyGy(GxGyGy)^2Gy  99  1
GyGyGy(GxGyGy)^2GxGx  53  47
GyGyGy(GxGyGy)^2GxGxGx  56  44
GyGyGy(GxGyGy)^2GyGyGy  --  100
(GxGxGyGxGyGy)Gx  44  56
(GxGxGyGxGyGy)Gy  1  99
(GxGxGyGxGyGy)GxGx  54  46
(GxGxGyGxGyGy)GxGxGx  53  47
(GxGxGyGxGyGy)GyGyGy  97  3
Gx(GxGxGyGxGyGy)Gx  44  56
Gx(GxGxGyGxGyGy)Gy  66  34
Gx(GxGxGyGxGyGy)GxGx  100  --
Gx(GxGxGyGxGyGy)GxGxGx  47  53
Gx(GxGxGyGxGyGy)GyGyGy  44  56
Gy(GxGxGyGxGyGy)  48  52
Gy(GxGxGyGxGyGy)Gx  99  1
Gy(GxGxGyGxGyGy)Gy  53  47
Gy(GxGxGyGxGyGy)GxGx  52  48
Gy(GxGxGyGxGyGy)GxGxGx  --  100
Gy(GxGxGyGxGyGy)GyGyGy  59  41
GxGx(GxGxGyGxGyGy)Gx  56  44
GxGx(GxGxGyGxGyGy)Gy  98  2
GxGx(GxGxGyGxGyGy)GxGx  39  61
GxGx(GxGxGyGxGyGy)GxGxGx  61  39
GxGx(GxGxGyGxGyGy)GyGyGy  1  99
GxGxGx(GxGxGyGxGyGy)  99  1
GxGxGx(GxGxGyGxGyGy)Gx  55  45
GxGxGx(GxGxGyGxGyGy)Gy  37  63
GxGxGx(GxGxGyGxGyGy)GxGx  1  99
GxGxGx(GxGxGyGxGyGy)GxGxGx  51  49
GxGxGx(GxGxGyGxGyGy)GyGyGy  71  29
GyGyGy(GxGxGyGxGyGy)  58  42
GyGyGy(GxGxGyGxGyGy)Gx  1  99
GyGyGy(GxGxGyGxGyGy)Gy  45  55
GyGyGy(GxGxGyGxGyGy)GxGx  46  54
GyGyGy(GxGxGyGxGyGy)GxGxGx  100  --
GyGyGy(GxGxGyGxGyGy)GyGyGy  52  48
(Gx)^16  96  4
(Gx)^16Gx  19  81
(Gx)^16Gy  58  42
(Gx)^16GxGx  6  94
(Gx)^16GxGxGx  68  32
(Gx)^16GyGyGy  48  52
Gx(Gx)^16Gy  51  49
Gx(Gx)^16GxGxGx  92  8
Gx(Gx)^16GyGyGy  50  50
Gy(Gx)^16  38  62
Gy(Gx)^16Gx  47  53
Gy(Gx)^16Gy  --  100
Gy(Gx)^16GxGx  44  56
Gy(Gx)^16GxGxGx  47  53
Gy(Gx)^16GyGyGy  100  --
GxGx(Gx)^16Gy  57  43
GxGx(Gx)^16GxGxGx  19  81
GxGx(Gx)^16GyGyGy  34  66
GxGxGx(Gx)^16Gy  56  44
GxGxGx(Gx)^16GxGxGx  10  90
GxGxGx(Gx)^16GyGyGy  46  54
GyGyGy(Gx)^16  44  56
GyGyGy(Gx)^16Gx  52  48
GyGyGy(Gx)^16Gy  100  --
GyGyGy(Gx)^16GxGx  46  54
GyGyGy(Gx)^16GxGxGx  49  51
GyGyGy(Gx)^16GyGyGy  --  100
(Gy)^16  100  --
(Gy)^16Gx  46  54
(Gy)^16Gy  40  60
(Gy)^16GxGx  --  100
(Gy)^16GxGxGx  52  48
(Gy)^16GyGyGy  48  52
Gx(Gy)^16  55  45
Gx(Gy)^16Gx  --  100
Gx(Gy)^16Gy  57  43
Gx(Gy)^16GxGx  47  53
Gx(Gy)^16GxGxGx  98  2
Gx(Gy)^16GyGyGy  55  45
Gy(Gy)^16Gx  48  52
Gy(Gy)^16Gy  2  98
Gy(Gy)^16GxGx  49  51
Gy(Gy)^16GxGxGx  48  52
Gy(Gy)^16GyGyGy  99  1
GxGx(Gy)^16  --  100
GxGx(Gy)^16Gx  53  47
GxGx(Gy)^16Gy  55  45
GxGx(Gy)^16GxGx  99  1
GxGx(Gy)^16GxGxGx  43  57
GxGx(Gy)^16GyGyGy  38  62
GxGxGx(Gy)^16  60  40
GxGxGx(Gy)^16Gx  100  --
GxGxGx(Gy)^16Gy  54  46
GxGxGx(Gy)^16GxGx  50  50
GxGxGx(Gy)^16GxGxGx  1  99
GxGxGx(Gy)^16GyGyGy  41  59
GyGyGy(Gy)^16Gx  60  40
GyGyGy(Gy)^16GxGx  35  65
GyGyGy(Gy)^16GxGxGx  48  52
GyGyGy(Gy)^16GyGyGy  2  98
(GxGy)^8  69  31
(GxGy)^8Gx  66  34
(GxGy)^8Gy  94  6
(GxGy)^8GxGx  38  62
(GxGy)^8GxGxGx  39  61
(GxGy)^8GyGyGy  5  95
Gx(GxGy)^8  94  6
Gx(GxGy)^8Gx  31  69
Gx(GxGy)^8Gy  32  68
Gx(GxGy)^8GxGx  8  92
Gx(GxGy)^8GxGxGx  78  22
Gx(GxGy)^8GyGyGy  58  42
Gy(GxGy)^8  58  42
Gy(GxGy)^8Gx  92  8
Gy(GxGy)^8Gy  37  63
Gy(GxGy)^8GxGx  33  67
Gy(GxGy)^8GxGxGx  2  98
Gy(GxGy)^8GyGyGy  73  27
GxGx(GxGy)^8  34  66
GxGx(GxGy)^8Gx  35  65
GxGx(GxGy)^8Gy  7  93
GxGx(GxGy)^8GxGx  51  49
GxGx(GxGy)^8GxGxGx  55  45
GxGx(GxGy)^8GyGyGy  99  1
GxGxGx(GxGy)^8  9  91
GxGxGx(GxGy)^8Gx  70  30
GxGxGx(GxGy)^8Gy  70  30
GxGxGx(GxGy)^8GxGx  97  3
GxGxGx(GxGy)^8GxGxGx  24  76
GxGxGx(GxGy)^8GyGyGy  31  69
GyGyGy(GxGy)^8  37  63
GyGyGy(GxGy)^8Gx  8  92
GyGyGy(GxGy)^8Gy  65  35
GyGyGy(GxGy)^8GxGx  73  27
GyGyGy(GxGy)^8GxGxGx  93  7
GyGyGy(GxGy)^8GyGyGy  25  75
(GxGxGy)^5  57  43
(GxGxGy)^5Gx  74  26
(GxGxGy)^5Gy  99  1
(GxGxGy)^5GxGx  46  54
(GxGxGy)^5GxGxGx  40  60
(GxGxGy)^5GyGyGy  5  95
Gx(GxGxGy)^5  65  35
Gx(GxGxGy)^5Gx  88  12
Gx(GxGxGy)^5Gy  21  79
Gx(GxGxGy)^5GxGx  30  70
Gx(GxGxGy)^5GxGxGx  8  92
Gx(GxGxGy)^5GyGyGy  74  26
Gy(GxGxGy)^5  2  98
Gy(GxGxGy)^5Gx  69  31
Gy(GxGxGy)^5Gy  48  52
Gy(GxGxGy)^5GxGx  96  4
Gy(GxGxGy)^5GxGxGx  29  71
Gy(GxGxGy)^5GyGyGy  48  52
GxGx(GxGxGy)^5  48  52
GxGx(GxGxGy)^5Gx  29  71
GxGx(GxGxGy)^5Gy  2  98
GxGx(GxGxGy)^5GxGx  60  40
GxGx(GxGxGy)^5GxGxGx  78  22
GxGx(GxGxGy)^5GyGyGy  98  2
GxGxGx(GxGxGy)^5  47  53
GxGxGx(GxGxGy)^5Gx  9  91
GxGxGx(GxGxGy)^5Gy  77  23
GxGxGx(GxGxGy)^5GxGx  69  31
GxGxGx(GxGxGy)^5GxGxGx  89  11
GxGxGx(GxGxGy)^5GyGyGy  28  72
GyGyGy(GxGxGy)^5  98  2
GyGyGy(GxGxGy)^5Gx  36  64
GyGyGy(GxGxGy)^5Gy  53  47
GyGyGy(GxGxGy)^5GxGx  3  97
GyGyGy(GxGxGy)^5GxGxGx  74  26
GyGyGy(GxGxGy)^5GyGyGy  63  37
(GxGyGy)^5  59  41
(GxGyGy)^5Gx  1  99
(GxGyGy)^5Gy  56  44
(GxGyGy)^5GxGx  52  48
(GxGyGy)^5GxGxGx  100  --
(GxGyGy)^5GyGyGy  42  58
Gx(GxGyGy)^5  98  2
Gx(GxGyGy)^5Gx  56  44
Gx(GxGyGy)^5Gy  35  65
Gx(GxGyGy)^5GxGx  1  99
Gx(GxGyGy)^5GxGxGx  56  44
Gx(GxGyGy)^5GyGyGy  58  42
Gy(GxGyGy)^5  64  36
Gy(GxGyGy)^5Gx  62  38
Gy(GxGyGy)^5Gy  100  --
Gy(GxGyGy)^5GxGx  44  56
Gy(GxGyGy)^5GxGxGx  37  63
Gy(GxGyGy)^5GyGyGy  5  95
GxGx(GxGyGy)^5  42  58
GxGx(GxGyGy)^5Gx  99  1
GxGx(GxGyGy)^5Gy  37  63
GxGx(GxGyGy)^5GxGx  60  40
GxGx(GxGyGy)^5GxGxGx  1  99
GxGx(GxGyGy)^5GyGyGy  64  36
GxGxGx(GxGyGy)^5  2  98
GxGxGx(GxGyGy)^5Gx  48  52
GxGxGx(GxGyGy)^5Gy  63  37
GxGxGx(GxGyGy)^5GxGx  100  --
GxGxGx(GxGyGy)^5GxGxGx  51  49
GxGxGx(GxGyGy)^5GyGyGy  26  74
GyGyGy(GxGyGy)^5  39  61
GyGyGy(GxGyGy)^5Gx  44  56
GyGyGy(GxGyGy)^5Gy  8  92
GyGyGy(GxGyGy)^5GxGx  67  33
GyGyGy(GxGyGy)^5GxGxGx  51  49
GyGyGy(GxGyGy)^5GyGyGy  98  2
(GxGxGyGxGyGy)^2  41  59
(GxGxGyGxGyGy)^2Gx  99  1
(GxGxGyGxGyGy)^2Gy  51  49
(GxGxGyGxGyGy)^2GxGx  57  43
(GxGxGyGxGyGy)^2GxGxGx  1  99
(GxGxGyGxGyGy)^2GyGyGy  48  52
Gx(GxGxGyGxGyGy)^2  58  42
Gx(GxGxGyGxGyGy)^2Gx  36  64
Gx(GxGxGyGxGyGy)^2Gy  99  1
Gx(GxGxGyGxGyGy)^2GxGx  48  52
Gx(GxGxGyGxGyGy)^2GxGxGx  52  48
Gx(GxGxGyGxGyGy)^2GyGyGy  1  99
Gy(GxGxGyGxGyGy)^2  99  1
Gy(GxGxGyGxGyGy)^2Gx  55  45
Gy(GxGxGyGxGyGy)^2Gy  51  49
Gy(GxGxGyGxGyGy)^2GxGx  1  99
Gy(GxGxGyGxGyGy)^2GxGxGx  46  54
Gy(GxGxGyGxGyGy)^2GyGyGy  50  50
GxGx(GxGxGyGxGyGy)^2  52  48
GxGx(GxGxGyGxGyGy)^2Gx  --  100
GxGx(GxGxGyGxGyGy)^2Gy  45  55
GxGx(GxGxGyGxGyGy)^2GxGx  52  48
GxGx(GxGxGyGxGyGy)^2GxGxGx  99  1
GxGx(GxGxGyGxGyGy)^2GyGyGy  62  38
GxGxGx(GxGxGyGxGyGy)^2  45  55
GxGxGx(GxGxGyGxGyGy)^2Gx  54  46
GxGxGx(GxGxGyGxGyGy)^2Gy  3  97
GxGxGx(GxGxGyGxGyGy)^2GxGx  49  51
GxGxGx(GxGxGyGxGyGy)^2GxGxGx  39  61
GxGxGx(GxGxGyGxGyGy)^2GyGyGy  99  1
GyGyGy(GxGxGyGxGyGy)^2  1  99
GyGyGy(GxGxGyGxGyGy)^2Gx  48  52
GyGyGy(GxGxGyGxGyGy)^2Gy  51  49
GyGyGy(GxGxGyGxGyGy)^2GxGx  100  --
GyGyGy(GxGxGyGxGyGy)^2GxGxGx  66  34
GyGyGy(GxGxGyGxGyGy)^2GyGyGy  37  63
(Gx)^32  75  25
(Gx)^32Gx  6  94
(Gx)^32Gy  43  57
(Gx)^32GxGx  26  74
(Gx)^32GxGxGx  92  8
(Gx)^32GyGyGy  56  44
Gx(Gx)^32Gy  45  55
Gx(Gx)^32GxGxGx  74  26
Gx(Gx)^32GyGyGy  56  44
Gy(Gx)^32  46  54
Gy(Gx)^32Gx  45  55
Gy(Gx)^32Gy  1  99
Gy(Gx)^32GxGx  44  56
Gy(Gx)^32GxGxGx  57  43
Gy(Gx)^32GyGyGy  100  --
GxGx(Gx)^32Gy  46  54
GxGx(Gx)^32GxGxGx  1  99
GxGx(Gx)^32GyGyGy  41  59
GxGxGx(Gx)^32Gy  51  49
GxGxGx(Gx)^32GxGxGx  36  64
GxGxGx(Gx)^32GyGyGy  53  47
GyGyGy(Gx)^32  46  54
GyGyGy(Gx)^32Gx  44  56
GyGyGy(Gx)^32Gy  100  --
GyGyGy(Gx)^32GxGx  52  48
GyGyGy(Gx)^32GxGxGx  56  44
GyGyGy(Gx)^32GyGyGy  --  100
(Gy)^32  98  2
(Gy)^32Gx  51  49
(Gy)^32Gy  31  69
(Gy)^32GxGx  3  97
(Gy)^32GxGxGx  51  49
(Gy)^32GyGyGy  69  31
Gx(Gy)^32  52  48
Gx(Gy)^32Gx  1  99
Gx(Gy)^32Gy  47  53
Gx(Gy)^32GxGx  52  48
Gx(Gy)^32GxGxGx  100  --
Gx(Gy)^32GyGyGy  51  49
Gy(Gy)^32Gx  45  55
Gy(Gy)^32Gy  4  96
Gy(Gy)^32GxGx  62  38
Gy(Gy)^32GxGxGx  47  53
Gy(Gy)^32GyGyGy  96  4
GxGx(Gy)^32  1  99
GxGx(Gy)^32Gx  55  45
GxGx(Gy)^32Gy  75  25
GxGx(Gy)^32GxGx  95  5
GxGx(Gy)^32GxGxGx  45  55
GxGx(Gy)^32GyGyGy  37  63
GxGxGx(Gy)^32  54  46
GxGxGx(Gy)^32Gx  99  1
GxGxGx(Gy)^32Gy  50  50
GxGxGx(Gy)^32GxGx  42  58
GxGxGx(Gy)^32GxGxGx  --  100
GxGxGx(Gy)^32GyGyGy  48  52
GyGyGy(Gy)^32Gx  55  45
GyGyGy(Gy)^32GxGx  34  66
GyGyGy(Gy)^32GxGxGx  41  59
GyGyGy(Gy)^32GyGyGy  7  93
(GxGy)^16  40  60
(GxGy)^16Gx  25  75
(GxGy)^16Gy  86  14
(GxGy)^16GxGx  69  31
(GxGy)^16GxGxGx  86  14
(GxGy)^16GyGyGy  11  89
Gx(GxGy)^16  89  11
Gx(GxGy)^16Gx  67  33
Gx(GxGy)^16Gy  78  22
Gx(GxGy)^16GxGx  18  82
Gx(GxGy)^16GxGxGx  31  69
Gx(GxGy)^16GyGyGy  18  82
Gy(GxGy)^16  14  86
Gy(GxGy)^16Gx  78  22
Gy(GxGy)^16Gy  75  25
Gy(GxGy)^16GxGx  83  17
Gy(GxGy)^16GxGxGx  8  92
Gy(GxGy)^16GyGyGy  29  71
GxGx(GxGy)^16  65  35
GxGx(GxGy)^16Gx  80  20
GxGx(GxGy)^16Gy  17  83
GxGx(GxGy)^16GxGx  30  70
GxGx(GxGy)^16GxGxGx  24  76
GxGx(GxGy)^16GyGyGy  87  13
GxGxGx(GxGy)^16  18  82
GxGxGx(GxGy)^16Gx  29  71
GxGxGx(GxGy)^16Gy  27  73
GxGxGx(GxGy)^16GxGx  82  18
GxGxGx(GxGy)^16GxGxGx  77  23
GxGxGx(GxGy)^16GyGyGy  84  16
GyGyGy(GxGy)^16  82  18
GyGyGy(GxGy)^16Gx  20  80
GyGyGy(GxGy)^16Gy  29  71
GyGyGy(GxGy)^16GxGx  22  78
GyGyGy(GxGy)^16GxGxGx  88  12
GyGyGy(GxGy)^16GyGyGy  70  30
(GxGxGy)^10  94  6
(GxGxGy)^10Gx  22  78
(GxGxGy)^10Gy  54  46
(GxGxGy)^10GxGx  13  87
(GxGxGy)^10GxGxGx  74  26
(GxGxGy)^10GyGyGy  42  58
Gx(GxGxGy)^10  23  77
Gx(GxGxGy)^10Gx  26  74
Gx(GxGxGy)^10Gy  87  13
Gx(GxGxGy)^10GxGx  84  16
Gx(GxGxGy)^10GxGxGx  72  28
Gx(GxGxGy)^10GyGyGy  14  86
Gy(GxGxGy)^10  41  59
Gy(GxGxGy)^10Gx  12  88
Gy(GxGxGy)^10Gy  10  90
Gy(GxGxGy)^10GxGx  68  32
Gy(GxGxGy)^10GxGxGx  84  16
Gy(GxGxGy)^10GyGyGy  87  13
GxGx(GxGxGy)^10  11  89
GxGx(GxGxGy)^10Gx  84  16
GxGx(GxGxGy)^10Gy  50  50
GxGx(GxGxGy)^10GxGx  85  15
GxGx(GxGxGy)^10GxGxGx  19  81
GxGx(GxGxGy)^10GyGyGy  50  50
GxGxGx(GxGxGy)^10  81  19
GxGxGx(GxGxGy)^10Gx  75  25
GxGxGx(GxGxGy)^10Gy  22  78
GxGxGx(GxGxGy)^10GxGx  12  88
GxGxGx(GxGxGy)^10GxGxGx  20  80
GxGxGx(GxGxGy)^10GyGyGy  86  14
GyGyGy(GxGxGy)^10  54  46
GyGyGy(GxGxGy)^10Gx  74  26
GyGyGy(GxGxGy)^10Gy  89  11
GyGyGy(GxGxGy)^10GxGx  36  64
GyGyGy(GxGxGy)^10GxGxGx  28  72
GyGyGy(GxGxGy)^10GyGyGy  11  89
(GxGyGy)^10  95  5
(GxGyGy)^10Gx  45  55
(GxGyGy)^10Gy  30  70
(GxGyGy)^10GxGx  7  93
(GxGyGy)^10GxGxGx  65  35
(GxGyGy)^10GyGyGy  74  26
Gx(GxGyGy)^10  53  47
Gx(GxGyGy)^10Gx  6  94
Gx(GxGyGy)^10Gy  73  27
Gx(GxGyGy)^10GxGx  46  54
Gx(GxGyGy)^10GxGxGx  87  13
Gx(GxGyGy)^10GyGyGy  30  70
Gy(GxGyGy)^10  29  71
Gy(GxGyGy)^10Gx  22  78
Gy(GxGyGy)^10Gy  14  86
Gy(GxGyGy)^10GxGx  61  39
Gy(GxGyGy)^10GxGxGx  77  23
Gy(GxGyGy)^10GyGyGy  85  15
GxGx(GxGyGy)^10  7  93
GxGx(GxGyGy)^10Gx  61  39
GxGx(GxGyGy)^10Gy  71  29
GxGx(GxGyGy)^10GxGx  93  7
GxGx(GxGyGy)^10GxGxGx  32  68
GxGx(GxGyGy)^10GyGyGy  33  67
GxGxGx(GxGyGy)^10  54  46
GxGxGx(GxGyGy)^10Gx  92  8
GxGxGx(GxGyGy)^10Gy  33  67
GxGxGx(GxGyGy)^10GxGx  38  62
GxGxGx(GxGyGy)^10GxGxGx  8  92
GxGxGx(GxGyGy)^10GyGyGy  67  33
GyGyGy(GxGyGy)^10  79  21
GyGyGy(GxGyGy)^10Gx  76  24
GyGyGy(GxGyGy)^10Gy  85  15
GyGyGy(GxGyGy)^10GxGx  27  73
GyGyGy(GxGyGy)^10GxGxGx  30  70
GyGyGy(GxGyGy)^10GyGyGy  7  93
(GxGxGyGxGyGy)^5  40  60
(GxGxGyGxGyGy)^5Gx  100  --
(GxGxGyGxGyGy)^5Gy  66  34
(GxGxGyGxGyGy)^5GxGx  60  40
(GxGxGyGxGyGy)^5GxGxGx  --  100
(GxGxGyGxGyGy)^5GyGyGy  51  49
Gx(GxGxGyGxGyGy)^5  58  42
Gx(GxGxGyGxGyGy)^5Gx  38  62
Gx(GxGxGyGxGyGy)^5Gy  100  --
Gx(GxGxGyGxGyGy)^5GxGx  46  54
Gx(GxGxGyGxGyGy)^5GxGxGx  48  52
Gx(GxGxGyGxGyGy)^5GyGyGy  1  99
Gy(GxGxGyGxGyGy)^5  99  1
Gy(GxGxGyGxGyGy)^5Gx  57  43
Gy(GxGxGyGxGyGy)^5Gy  55  45
Gy(GxGxGyGxGyGy)^5GxGx  --  100
Gy(GxGxGyGxGyGy)^5GxGxGx  41  59
Gy(GxGxGyGxGyGy)^5GyGyGy  49  51
GxGx(GxGxGyGxGyGy)^5  56  44
GxGx(GxGxGyGxGyGy)^5Gx  --  100
GxGx(GxGxGyGxGyGy)^5Gy  39  61
GxGx(GxGxGyGxGyGy)^5GxGx  44  56
GxGx(GxGxGyGxGyGy)^5GxGxGx  98  2
GxGx(GxGxGyGxGyGy)^5GyGyGy  59  41
GxGxGx(GxGxGyGxGyGy)^5  47  53
GxGxGx(GxGxGyGxGyGy)^5Gx  63  37
GxGxGx(GxGxGyGxGyGy)^5Gy  --  100
GxGxGx(GxGxGyGxGyGy)^5GxGx  44  56
GxGxGx(GxGxGyGxGyGy)^5GxGxGx  40  60
GxGxGx(GxGxGyGxGyGy)^5GyGyGy  98  2
GyGyGy(GxGxGyGxGyGy)^5  --  100
GyGyGy(GxGxGyGxGyGy)^5Gx  44  56
GyGyGy(GxGxGyGxGyGy)^5Gy  45  55
GyGyGy(GxGxGyGxGyGy)^5GxGx  100  --
GyGyGy(GxGxGyGxGyGy)^5GxGxGx  48  52
GyGyGy(GxGxGyGxGyGy)^5GyGyGy  48  52
(Gx)^64  31  69
(Gx)^64Gx  7  93
(Gx)^64Gy  47  53
(Gx)^64GxGx  73  27
(Gx)^64GxGxGx  94  6
(Gx)^64GyGyGy  54  46
Gx(Gx)^64Gy  62  38
Gx(Gx)^64GxGxGx  16  84
Gx(Gx)^64GyGyGy  50  50
Gy(Gx)^64  40  60
Gy(Gx)^64Gx  41  59
Gy(Gx)^64Gy  --  100
Gy(Gx)^64GxGx  44  56
Gy(Gx)^64GxGxGx  40  60
Gy(Gx)^64GyGyGy  100  --
GxGx(Gx)^64Gy  60  40
GxGx(Gx)^64GxGxGx  12  88
GxGx(Gx)^64GyGyGy  50  50
GxGxGx(Gx)^64Gy  46  54
GxGxGx(Gx)^64GxGxGx  79  21
GxGxGx(Gx)^64GyGyGy  52  48
GyGyGy(Gx)^64  56  44
GyGyGy(Gx)^64Gx  49  51
GyGyGy(Gx)^64Gy  100  --
GyGyGy(Gx)^64GxGx  54  46
GyGyGy(Gx)^64GxGxGx  55  45
GyGyGy(Gx)^64GyGyGy  --  100
(Gy)^64  92  8
(Gy)^64Gx  42  58
(Gy)^64Gy  16  84
(Gy)^64GxGx  6  94
(Gy)^64GxGxGx  54  46
(Gy)^64GyGyGy  78  22
Gx(Gy)^64  41  59
Gx(Gy)^64Gx  1  99
Gx(Gy)^64Gy  53  47
Gx(Gy)^64GxGx  56  44
Gx(Gy)^64GxGxGx  100  --
Gx(Gy)^64GyGyGy  65  35
Gy(Gy)^64Gx  47  53
Gy(Gy)^64Gy  14  86
Gy(Gy)^64GxGx  82  18
Gy(Gy)^64GxGxGx  47  53
Gy(Gy)^64GyGyGy  85  15
GxGx(Gy)^64  13  87
GxGx(Gy)^64Gx  54  46
GxGx(Gy)^64Gy  93  7
GxGx(Gy)^64GxGx  95  5
GxGx(Gy)^64GxGxGx  37  63
GxGx(Gy)^64GyGyGy  17  83
GxGxGx(Gy)^64  51  49
GxGxGx(Gy)^64Gx  100  --
GxGxGx(Gy)^64Gy  52  48
GxGxGx(Gy)^64GxGx  35  65
GxGxGx(Gy)^64GxGxGx  1  99
GxGxGx(Gy)^64GyGyGy  49  51
GyGyGy(Gy)^64Gx  53  47
GyGyGy(Gy)^64GxGx  24  76
GyGyGy(Gy)^64GxGxGx  48  52
GyGyGy(Gy)^64GyGyGy  13  87
(GxGy)^32  100  --
(GxGy)^32Gx  52  48
(GxGy)^32Gy  43  57
(GxGy)^32GxGx  --  100
(GxGy)^32GxGxGx  55  45
(GxGy)^32GyGyGy  56  44
Gx(GxGy)^32  42  58
Gx(GxGy)^32Gx  --  100
Gx(GxGy)^32Gy  57  43
Gx(GxGy)^32GxGx  55  45
Gx(GxGy)^32GxGxGx  100  --
Gx(GxGy)^32GyGyGy  54  46
Gy(GxGy)^32  44  56
Gy(GxGy)^32Gx  41  59
Gy(GxGy)^32Gy  --  100
Gy(GxGy)^32GxGx  53  47
Gy(GxGy)^32GxGxGx  53  47
Gy(GxGy)^32GyGyGy  100  --
GxGx(GxGy)^32  1  99
GxGx(GxGy)^32Gx  63  37
GxGx(GxGy)^32Gy  55  45
GxGx(GxGy)^32GxGx  98  2
GxGx(GxGy)^32GxGxGx  45  55
GxGx(GxGy)^32GyGyGy  45  55
GxGxGx(GxGy)^32  58  42
GxGxGx(GxGy)^32Gx  100  --
GxGxGx(GxGy)^32Gy  51  49
GxGxGx(GxGy)^32GxGx  48  52
GxGxGx(GxGy)^32GxGxGx  3  97
GxGxGx(GxGy)^32GyGyGy  50  50
GyGyGy(GxGy)^32  50  50
GyGyGy(GxGy)^32Gx  52  48
GyGyGy(GxGy)^32Gy  100  --
GyGyGy(GxGy)^32GxGx  50  50
GyGyGy(GxGy)^32GxGxGx  46  54
GyGyGy(GxGy)^32GyGyGy  --  100
(GxGxGy)^21  83  17
(GxGxGy)^21Gx  88  12
(GxGxGy)^21Gy  64  36
(GxGxGy)^21GxGx  16  84
(GxGxGy)^21GxGxGx  23  77
(GxGxGy)^21GyGyGy  29  71
Gx(GxGxGy)^21  74  26
Gx(GxGxGy)^21Gx  24  76
Gx(GxGxGy)^21Gy  14  86
Gx(GxGxGy)^21GxGx  21  79
Gx(GxGxGy)^21GxGxGx  75  25
Gx(GxGxGy)^21GyGyGy  91  9
Gy(GxGxGy)^21  35  65
Gy(GxGxGy)^21Gx  83  17
Gy(GxGxGy)^21Gy  18  82
Gy(GxGxGy)^21GxGx  62  38
Gy(GxGxGy)^21GxGxGx  17  83
Gy(GxGxGy)^21GyGyGy  80  20
GxGx(GxGxGy)^21  7  93
GxGx(GxGxGy)^21Gx  22  78
GxGx(GxGxGy)^21Gy  50  50
GxGx(GxGxGy)^21GxGx  93  7
GxGx(GxGxGy)^21GxGxGx  74  26
GxGx(GxGxGy)^21GyGyGy  64  36
GxGxGx(GxGxGy)^21  28  72
GxGxGx(GxGxGy)^21Gx  67  33
GxGxGx(GxGxGy)^21Gy  87  13
GxGxGx(GxGxGy)^21GxGx  80  20
GxGxGx(GxGxGy)^21GxGxGx  28  72
GxGxGx(GxGxGy)^21GyGyGy  12  88
GyGyGy(GxGxGy)^21  67  33
GyGyGy(GxGxGy)^21Gx  28  72
GyGyGy(GxGxGy)^21Gy  85  15
GyGyGy(GxGxGy)^21GxGx  38  62
GyGyGy(GxGxGy)^21GxGxGx  82  18
GyGyGy(GxGxGy)^21GyGyGy  12  88
(GxGyGy)^21  70  30
(GxGyGy)^21Gx  30  70
(GxGyGy)^21Gy  88  12
(GxGyGy)^21GxGx  35  65
(GxGyGy)^21GxGxGx  80  20
(GxGyGy)^21GyGyGy  23  77
Gx(GxGyGy)^21  80  20
Gx(GxGyGy)^21Gx  32  68
Gx(GxGyGy)^21Gy  17  83
Gx(GxGyGy)^21GxGx  23  77
Gx(GxGyGy)^21GxGxGx  69  31
Gx(GxGyGy)^21GyGyGy  93  7
Gy(GxGyGy)^21  81  19
Gy(GxGyGy)^21Gx  85  15
Gy(GxGyGy)^21Gy  61  39
Gy(GxGyGy)^21GxGx  14  86
Gy(GxGyGy)^21GxGxGx  16  84
Gy(GxGyGy)^21GyGyGy  48  52
GxGx(GxGyGy)^21  21  79
GxGx(GxGyGy)^21Gx  75  25
GxGx(GxGyGy)^21Gy  18  82
GxGx(GxGyGy)^21GxGx  75  25
GxGx(GxGyGy)^21GxGxGx  26  74
GxGx(GxGyGy)^21GyGyGy  82  18
GxGxGx(GxGyGy)^21  26  74
GxGxGx(GxGyGy)^21Gx  60  40
GxGxGx(GxGyGy)^21Gy  95  5
GxGxGx(GxGyGy)^21GxGx  83  17
GxGxGx(GxGyGy)^21GxGxGx  31  69
GxGxGx(GxGyGy)^21GyGyGy  11  89
GyGyGy(GxGyGy)^21  12  88
GyGyGy(GxGyGy)^21Gx  11  89
GyGyGy(GxGyGy)^21Gy  48  52
GyGyGy(GxGyGy)^21GxGx  89  11
GyGyGy(GxGyGy)^21GxGxGx  89  11
GyGyGy(GxGyGy)^21GyGyGy  53  47
(GxGxGyGxGyGy)^10  46  54
(GxGxGyGxGyGy)^10Gx  41  59
(GxGxGyGxGyGy)^10Gy  --  100
(GxGxGyGxGyGy)^10GxGx  65  35
(GxGxGyGxGyGy)^10GxGxGx  59  41
(GxGxGyGxGyGy)^10GyGyGy  100  --
Gx(GxGxGyGxGyGy)^10  1  99
Gx(GxGxGyGxGyGy)^10Gx  44  56
Gx(GxGxGyGxGyGy)^10Gy  52  48
Gx(GxGxGyGxGyGy)^10GxGx  100  --
Gx(GxGxGyGxGyGy)^10GxGxGx  57  43
Gx(GxGxGyGxGyGy)^10GyGyGy  53  47
Gy(GxGxGyGxGyGy)^10  43  57
Gy(GxGxGyGxGyGy)^10Gx  100  --
Gy(GxGxGyGxGyGy)^10Gy  49  51
Gy(GxGxGyGxGyGy)^10GxGx  46  54
Gy(GxGxGyGxGyGy)^10GxGxGx  1  99
Gy(GxGxGyGxGyGy)^10GyGyGy  63  37
GxGx(GxGxGyGxGyGy)^10  60  40
GxGx(GxGxGyGxGyGy)^10Gx  62  38
GxGx(GxGxGyGxGyGy)^10Gy  100  --
GxGx(GxGxGyGxGyGy)^10GxGx  45  55
GxGx(GxGxGyGxGyGy)^10GxGxGx  46  54
GxGx(GxGxGyGxGyGy)^10GyGyGy  2  98
GxGxGx(GxGxGyGxGyGy)^10  97  3
GxGxGx(GxGxGyGxGyGy)^10Gx  55  45
GxGxGx(GxGxGyGxGyGy)^10Gy  40  60
GxGxGx(GxGxGyGxGyGy)^10GxGx  --  100
GxGxGx(GxGxGyGxGyGy)^10GxGxGx  50  50
GxGxGx(GxGxGyGxGyGy)^10GyGyGy  62  38
GyGyGy(GxGxGyGxGyGy)^10  55  45
GyGyGy(GxGxGyGxGyGy)^10Gx  --  100
GyGyGy(GxGxGyGxGyGy)^10Gy  44  56
GyGyGy(GxGxGyGxGyGy)^10GxGx  48  52
GyGyGy(GxGxGyGxGyGy)^10GxGxGx  99  1
GyGyGy(GxGxGyGxGyGy)^10GyGyGy  49  51
(Gx)^128  21  79
(Gx)^128Gx  89  11
(Gx)^128Gy  57  43
(Gx)^128GxGx  69  31
(Gx)^128GxGxGx  8  92
(Gx)^128GyGyGy  41  59
Gx(Gx)^128Gy  53  47
Gx(Gx)^128GxGxGx  29  71
Gx(Gx)^128GyGyGy  49  51
Gy(Gx)^128  57  43
Gy(Gx)^128Gx  54  46
Gy(Gx)^128Gy  --  100
Gy(Gx)^128GxGx  44  56
Gy(Gx)^128GxGxGx  47  53
Gy(Gx)^128GyGyGy  100  --
GxGx(Gx)^128Gy  47  53
GxGx(Gx)^128GxGxGx  96  4
GxGx(Gx)^128GyGyGy  54  46
GxGxGx(Gx)^128Gy  53  47
GxGxGx(Gx)^128GxGxGx  69  31
GxGxGx(Gx)^128GyGyGy  50  50
GyGyGy(Gx)^128  52  48
GyGyGy(Gx)^128Gx  57  43
GyGyGy(Gx)^128Gy  100  --
GyGyGy(Gx)^128GxGx  54  46
GyGyGy(Gx)^128GxGxGx  48  52
GyGyGy(Gx)^128GyGyGy  --  100
(Gy)^128  55  45
(Gy)^128Gx  43  57
(Gy)^128Gy  --  100
(Gy)^128GxGx  45  55
(Gy)^128GxGxGx  61  39
(Gy)^128GyGyGy  99  1
Gx(Gy)^128  51  49
Gx(Gy)^128Gx  1  99
Gx(Gy)^128Gy  48  52
Gx(Gy)^128GxGx  47  53
Gx(Gy)^128GxGxGx  100  --
Gx(Gy)^128GyGyGy  54  46
Gy(Gy)^128Gx  53  47
Gy(Gy)^128Gy  41  59
Gy(Gy)^128GxGx  100  --
Gy(Gy)^128GxGxGx  49  51
Gy(Gy)^128GyGyGy  56  44
GxGx(Gy)^128  46  54
GxGx(Gy)^128Gx  63  37
GxGx(Gy)^128Gy  99  1
GxGx(Gy)^128GxGx  60  40
GxGx(Gy)^128GxGxGx  46  54
GxGx(Gy)^128GyGyGy  --  100
GxGxGx(Gy)^128  52  48
GxGxGx(Gy)^128Gx  100  --
GxGxGx(Gy)^128Gy  40  60
GxGxGx(Gy)^128GxGx  38  62
GxGxGx(Gy)^128GxGxGx  1  99
GxGxGx(Gy)^128GyGyGy  54  46
GyGyGy(Gy)^128Gx  60  40
GyGyGy(Gy)^128GxGx  4  96
GyGyGy(Gy)^128GxGxGx  63  37
GyGyGy(Gy)^128GyGyGy  44  56
(GxGy)^64  100  --
(GxGy)^64Gx  49  51
(GxGy)^64Gy  45  55
(GxGy)^64GxGx  --  100
(GxGy)^64GxGxGx  51  49
(GxGy)^64GyGyGy  52  48
Gx(GxGy)^64  60  40
Gx(GxGy)^64Gx  --  100
Gx(GxGy)^64Gy  54  46
Gx(GxGy)^64GxGx  52  48
Gx(GxGy)^64GxGxGx  100  --
Gx(GxGy)^64GyGyGy  50  50
Gy(GxGy)^64  38  62
Gy(GxGy)^64Gx  44  56
Gy(GxGy)^64Gy  1  99
Gy(GxGy)^64GxGx  46  54
Gy(GxGy)^64GxGxGx  58  42
Gy(GxGy)^64GyGyGy  100  --
GxGx(GxGy)^64  1  99
GxGx(GxGy)^64Gx  52  48
GxGx(GxGy)^64Gy  61  39
GxGx(GxGy)^64GxGx  100  --
GxGx(GxGy)^64GxGxGx  34  66
GxGx(GxGy)^64GyGyGy  42  58
GxGxGx(GxGy)^64  52  48
GxGxGx(GxGy)^64Gx  100  --
GxGxGx(GxGy)^64Gy  53  47
GxGxGx(GxGy)^64GxGx  36  64
GxGxGx(GxGy)^64GxGxGx  --  100
GxGxGx(GxGy)^64GyGyGy  55  45
GyGyGy(GxGy)^64  48  52
GyGyGy(GxGy)^64Gx  64  36
GyGyGy(GxGy)^64Gy  100  --
GyGyGy(GxGy)^64GxGx  59  41
GyGyGy(GxGy)^64GxGxGx  57  43
GyGyGy(GxGy)^64GyGyGy  --  100
(GxGxGy)^42  56  44
(GxGxGy)^42Gx  79  21
(GxGxGy)^42Gy  89  11
(GxGxGy)^42GxGx  44  56
(GxGxGy)^42GxGxGx  24  76
(GxGxGy)^42GyGyGy  5  95
Gx(GxGxGy)^42  72  28
Gx(GxGxGy)^42Gx  72  28
Gx(GxGxGy)^42Gy  18  82
Gx(GxGxGy)^42GxGx  17  83
Gx(GxGxGy)^42GxGxGx  18  82
Gx(GxGxGy)^42GyGyGy  80  20
Gy(GxGxGy)^42  2  98
Gy(GxGxGy)^42Gx  74  26
Gy(GxGxGy)^42Gy  55  45
Gy(GxGxGy)^42GxGx  87  13
Gy(GxGxGy)^42GxGxGx  19  81
Gy(GxGxGy)^42GyGyGy  54  46
GxGx(GxGxGy)^42  41  59
GxGx(GxGxGy)^42Gx  26  74
GxGx(GxGxGy)^42Gy  8  92
GxGx(GxGxGy)^42GxGx  56  44
GxGx(GxGxGy)^42GxGxGx  78  22
GxGx(GxGxGy)^42GyGyGy  86  14
GxGxGx(GxGxGy)^42  32  68
GxGxGx(GxGxGy)^42Gx  24  76
GxGxGx(GxGxGy)^42Gy  83  17
GxGxGx(GxGxGy)^42GxGx  79  21
GxGxGx(GxGxGy)^42GxGxGx  82  18
GxGxGx(GxGxGy)^42GyGyGy  16  84
GyGyGy(GxGxGy)^42  94  6
GyGyGy(GxGxGy)^42Gx  18  82
GyGyGy(GxGxGy)^42Gy  56  44
GyGyGy(GxGxGy)^42GxGx  11  89
GyGyGy(GxGxGy)^42GxGxGx  75  25
GyGyGy(GxGxGy)^42GyGyGy  47  53
(GxGyGy)^42  58  42
(GxGyGy)^42Gx  1  99
(GxGyGy)^42Gy  37  63
(GxGyGy)^42GxGx  46  54
(GxGyGy)^42GxGxGx  97  3
(GxGyGy)^42GyGyGy  58  42
Gx(GxGyGy)^42  97  3
Gx(GxGyGy)^42Gx  46  54
Gx(GxGyGy)^42Gy  61  39
Gx(GxGyGy)^42GxGx  --  100
Gx(GxGyGy)^42GxGxGx  55  45
Gx(GxGyGy)^42GyGyGy  37  63
Gy(GxGyGy)^42  41  59
Gy(GxGyGy)^42Gx  41  59
Gy(GxGyGy)^42Gy  94  6
Gy(GxGyGy)^42GxGx  69  31
Gy(GxGyGy)^42GxGxGx  64  36
Gy(GxGyGy)^42GyGyGy  5  95
GxGx(GxGyGy)^42  43  57
GxGx(GxGyGy)^42Gx  98  2
GxGx(GxGyGy)^42Gy  64  36
GxGx(GxGyGy)^42GxGx  56  44
GxGx(GxGyGy)^42GxGxGx  1  99
GxGx(GxGyGy)^42GyGyGy  39  61
GxGxGx(GxGyGy)^42  1  99
GxGxGx(GxGyGy)^42Gx  47  53
GxGxGx(GxGyGy)^42Gy  37  63
GxGxGx(GxGyGy)^42GxGx  98  2
GxGxGx(GxGyGy)^42GxGxGx  49  51
GxGxGx(GxGyGy)^42GyGyGy  65  35
GyGyGy(GxGyGy)^42  64  36
GyGyGy(GxGyGy)^42Gx  63  37
GyGyGy(GxGyGy)^42Gy  5  95
GyGyGy(GxGyGy)^42GxGx  36  64
GyGyGy(GxGyGy)^42GxGxGx  41  59
GyGyGy(GxGyGy)^42GyGyGy  96  4
(GxGxGyGxGyGy)^21  97  3
(GxGxGyGxGyGy)^21Gx  58  42
(GxGxGyGxGyGy)^21Gy  50  50
(GxGxGyGxGyGy)^21GxGx  --  100
(GxGxGyGxGyGy)^21GxGxGx  51  49
(GxGxGyGxGyGy)^21GyGyGy  44  56
Gx(GxGxGyGxGyGy)^21  63  37
Gx(GxGxGyGxGyGy)^21Gx  --  100
Gx(GxGxGyGxGyGy)^21Gy  54  46
Gx(GxGxGyGxGyGy)^21GxGx  48  52
Gx(GxGxGyGxGyGy)^21GxGxGx  100  --
Gx(GxGxGyGxGyGy)^21GyGyGy  56  44
Gy(GxGxGyGxGyGy)^21  54  46
Gy(GxGxGyGxGyGy)^21Gx  35  65
Gy(GxGxGyGxGyGy)^21Gy  --  100
Gy(GxGxGyGxGyGy)^21GxGx  44  56
Gy(GxGxGyGxGyGy)^21GxGxGx  57  43
Gy(GxGxGyGxGyGy)^21GyGyGy  99  1
GxGx(GxGxGyGxGyGy)^21  --  100
GxGx(GxGxGyGxGyGy)^21Gx  43  57
GxGx(GxGxGyGxGyGy)^21Gy  43  57
GxGx(GxGxGyGxGyGy)^21GxGx  99  1
GxGx(GxGxGyGxGyGy)^21GxGxGx  45  55
GxGx(GxGxGyGxGyGy)^21GyGyGy  44  56
GxGxGx(GxGxGyGxGyGy)^21  50  50
GxGxGx(GxGxGyGxGyGy)^21Gx  100  --
GxGxGx(GxGxGyGxGyGy)^21Gy  48  52
GxGxGx(GxGxGyGxGyGy)^21GxGx  46  54
GxGxGx(GxGxGyGxGyGy)^21GxGxGx  1  99
GxGxGx(GxGxGyGxGyGy)^21GyGyGy  58  42
GyGyGy(GxGxGyGxGyGy)^21  45  55
GyGyGy(GxGxGyGxGyGy)^21Gx  61  39
GyGyGy(GxGxGyGxGyGy)^21Gy  100  --
GyGyGy(GxGxGyGxGyGy)^21GxGx  59  41
GyGyGy(GxGxGyGxGyGy)^21GxGxGx  45  55
GyGyGy(GxGxGyGxGyGy)^21GyGyGy  --  100
(Gx)^256  32  68
(Gx)^256Gx  5  95
(Gx)^256Gy  48  52
(Gx)^256GxGx  62  38
(Gx)^256GxGxGx  97  3
(Gx)^256GyGyGy  52  48
Gx(Gx)^256Gy  48  52
Gx(Gx)^256GxGxGx  20  80
Gx(Gx)^256GyGyGy  44  56
Gy(Gx)^256  42  58
Gy(Gx)^256Gx  50  50
Gy(Gx)^256Gy  --  100
Gy(Gx)^256GxGx  52  48
Gy(Gx)^256GxGxGx  54  46
Gy(Gx)^256GyGyGy  100  --
GxGx(Gx)^256Gy  49  51
GxGx(Gx)^256GxGxGx  11  89
GxGx(Gx)^256GyGyGy  59  41
GxGxGx(Gx)^256Gy  46  54
GxGxGx(Gx)^256GxGxGx  74  26
GxGxGx(Gx)^256GyGyGy  52  48
GyGyGy(Gx)^256  51  49
GyGyGy(Gx)^256Gx  53  47
GyGyGy(Gx)^256Gy  100  --
GyGyGy(Gx)^256GxGx  54  46
GyGyGy(Gx)^256GxGxGx  46  54
GyGyGy(Gx)^256GyGyGy  --  100
(Gy)^256  5  95
(Gy)^256Gx  49  51
(Gy)^256Gy  32  68
(Gy)^256GxGx  94  6
(Gy)^256GxGxGx  40  60
(Gy)^256GyGyGy  67  33
Gx(Gy)^256  54  46
Gx(Gy)^256Gx  --  100
Gx(Gy)^256Gy  47  53
Gx(Gy)^256GxGx  48  52
Gx(Gy)^256GxGxGx  99  1
Gx(Gy)^256GyGyGy  46  54
Gy(Gy)^256Gx  57  43
Gy(Gy)^256Gy  96  4
Gy(Gy)^256GxGx  66  34
Gy(Gy)^256GxGxGx  55  45
Gy(Gy)^256GyGyGy  4  96
GxGx(Gy)^256  96  4
GxGx(Gy)^256Gx  50  50
GxGx(Gy)^256Gy  65  35
GxGx(Gy)^256GxGx  3  97
GxGx(Gy)^256GxGxGx  47  53
GxGx(Gy)^256GyGyGy  39  61
GxGxGx(Gy)^256  43  57
GxGxGx(Gy)^256Gx  100  --
GxGxGx(Gy)^256Gy  56  44
GxGxGx(Gy)^256GxGx  48  52
GxGxGx(Gy)^256GxGxGx  --  100
GxGxGx(Gy)^256GyGyGy  51  49
GyGyGy(Gy)^256Gx  58  42
GyGyGy(Gy)^256GxGx  34  66
GyGyGy(Gy)^256GxGxGx  44  56
GyGyGy(Gy)^256GyGyGy  97  3
(GxGy)^128  100  --
(GxGy)^128Gx  43  57
(GxGy)^128Gy  56  44
(GxGy)^128GxGx  --  100
(GxGy)^128GxGxGx  58  42
(GxGy)^128GyGyGy  58  42
Gx(GxGy)^128  58  42
Gx(GxGy)^128Gx  --  100
Gx(GxGy)^128Gy  52  48
Gx(GxGy)^128GxGx  56  44
Gx(GxGy)^128GxGxGx  100  --
Gx(GxGy)^128GyGyGy  45  55
Gy(GxGy)^128  54  46
Gy(GxGy)^128Gx  37  63
Gy(GxGy)^128Gy  1  99
Gy(GxGy)^128GxGx  49  51
Gy(GxGy)^128GxGxGx  49  51
Gy(GxGy)^128GyGyGy  100  --
GxGx(GxGy)^128  --  100
GxGx(GxGy)^128Gx  58  42
GxGx(GxGy)^128Gy  58  42
GxGx(GxGy)^128GxGx  98  2
GxGx(GxGy)^128GxGxGx  44  56
GxGx(GxGy)^128GyGyGy  36  64
GxGxGx(GxGy)^128  66  34
GxGxGx(GxGy)^128Gx  99  1
GxGxGx(GxGy)^128Gy  53  47
GxGxGx(GxGy)^128GxGx  38  62
GxGxGx(GxGy)^128GxGxGx  2  98
GxGxGx(GxGy)^128GyGyGy  56  44
GyGyGy(GxGy)^128  46  54
GyGyGy(GxGy)^128Gx  50  50
GyGyGy(GxGy)^128Gy  100  --
GyGyGy(GxGy)^128GxGx  53  47
GyGyGy(GxGy)^128GxGxGx  50  50
GyGyGy(GxGy)^128GyGyGy  --  100
(GxGxGy)^85  79  21
(GxGxGy)^85Gx  82  18
(GxGxGy)^85Gy  72  28
(GxGxGy)^85GxGx  24  76
(GxGxGy)^85GxGxGx  17  83
(GxGxGy)^85GyGyGy  32  68
Gx(GxGxGy)^85  79  21
Gx(GxGxGy)^85Gx  35  65
Gx(GxGxGy)^85Gy  12  88
Gx(GxGxGy)^85GxGx  22  78
Gx(GxGxGy)^85GxGxGx  74  26
Gx(GxGxGy)^85GyGyGy  88  12
Gy(GxGxGy)^85  38  62
Gy(GxGxGy)^85Gx  87  13
Gy(GxGxGy)^85Gy  22  78
Gy(GxGxGy)^85GxGx  65  35
Gy(GxGxGy)^85GxGxGx  10  90
Gy(GxGxGy)^85GyGyGy  87  13
GxGx(GxGxGy)^85  16  84
GxGx(GxGxGy)^85Gx  10  90
GxGx(GxGxGy)^85Gy  30  70
GxGx(GxGxGy)^85GxGx  93  7
GxGx(GxGxGy)^85GxGxGx  85  15
GxGx(GxGxGy)^85GyGyGy  72  28
GxGxGx(GxGxGy)^85  16  84
GxGxGx(GxGxGy)^85Gx  76  24
GxGxGx(GxGxGy)^85Gy  87  13
GxGxGx(GxGxGy)^85GxGx  71  29
GxGxGx(GxGxGy)^85GxGxGx  31  69
GxGxGx(GxGxGy)^85GyGyGy  6  94
GyGyGy(GxGxGy)^85  79  21
GyGyGy(GxGxGy)^85Gx  17  83
GyGyGy(GxGxGy)^85Gy  76  24
GyGyGy(GxGxGy)^85GxGx  32  68
GyGyGy(GxGxGy)^85GxGxGx  85  15
GyGyGy(GxGxGy)^85GyGyGy  22  78
(GxGyGy)^85  55  45
(GxGyGy)^85Gx  2  98
(GxGyGy)^85Gy  26  74
(GxGyGy)^85GxGx  45  55
(GxGyGy)^85GxGxGx  93  7
(GxGyGy)^85GyGyGy  74  26
Gx(GxGyGy)^85  95  5
Gx(GxGyGy)^85Gx  48  52
Gx(GxGyGy)^85Gy  74  26
Gx(GxGyGy)^85GxGx  12  88
Gx(GxGyGy)^85GxGxGx  58  42
Gx(GxGyGy)^85GyGyGy  26  74
Gy(GxGyGy)^85  42  58
Gy(GxGyGy)^85Gx  28  72
Gy(GxGyGy)^85Gy  89  11
Gy(GxGyGy)^85GxGx  77  23
Gy(GxGyGy)^85GxGxGx  64  36
Gy(GxGyGy)^85GyGyGy  13  87
GxGx(GxGyGy)^85  31  69
GxGx(GxGyGy)^85Gx  97  3
GxGx(GxGyGy)^85Gy  66  34
GxGx(GxGyGy)^85GxGx  63  37
GxGx(GxGyGy)^85GxGxGx  5  95
GxGx(GxGyGy)^85GyGyGy  32  68
GxGxGx(GxGyGy)^85  2  98
GxGxGx(GxGyGy)^85Gx  58  42
GxGxGx(GxGyGy)^85Gy  26  74
GxGxGx(GxGyGy)^85GxGx  91  9
GxGxGx(GxGyGy)^85GxGxGx  55  45
GxGxGx(GxGyGy)^85GyGyGy  76  24
GyGyGy(GxGyGy)^85  69  31
GyGyGy(GxGyGy)^85Gx  66  34
GyGyGy(GxGyGy)^85Gy  12  88
GyGyGy(GxGyGy)^85GxGx  31  69
GyGyGy(GxGyGy)^85GxGxGx  25  75
GyGyGy(GxGyGy)^85GyGyGy  88  12
(GxGxGyGxGyGy)^42  97  3
(GxGxGyGxGyGy)^42Gx  65  35
(GxGxGyGxGyGy)^42Gy  74  26
(GxGxGyGxGyGy)^42GxGx  1  99
(GxGxGyGxGyGy)^42GxGxGx  38  62
(GxGxGyGxGyGy)^42GyGyGy  48  52
Gx(GxGxGyGxGyGy)^42  53  47
Gx(GxGxGyGxGyGy)^42Gx  3  97
Gx(GxGxGyGxGyGy)^42Gy  66  34
Gx(GxGxGyGxGyGy)^42GxGx  47  53
Gx(GxGxGyGxGyGy)^42GxGxGx  98  2
Gx(GxGxGyGxGyGy)^42GyGyGy  45  55
Gy(GxGxGyGxGyGy)^42  55  45
Gy(GxGxGyGxGyGy)^42Gx  44  56
Gy(GxGxGyGxGyGy)^42Gy  2  98
Gy(GxGxGyGxGyGy)^42GxGx  32  68
Gy(GxGxGyGxGyGy)^42GxGxGx  52  48
Gy(GxGxGyGxGyGy)^42GyGyGy  98  2
GxGx(GxGxGyGxGyGy)^42  --  100
GxGx(GxGxGyGxGyGy)^42Gx  37  63
GxGx(GxGxGyGxGyGy)^42Gy  48  52
GxGx(GxGxGyGxGyGy)^42GxGx  97  3
GxGx(GxGxGyGxGyGy)^42GxGxGx  59  41
GxGx(GxGxGyGxGyGy)^42GyGyGy  51  49
GxGxGx(GxGxGyGxGyGy)^42  38  62
GxGxGx(GxGxGyGxGyGy)^42Gx  98  2
GxGxGx(GxGxGyGxGyGy)^42Gy  50  50
GxGxGx(GxGxGyGxGyGy)^42GxGx  62  38
GxGxGx(GxGxGyGxGyGy)^42GxGxGx  1  99
GxGxGx(GxGxGyGxGyGy)^42GyGyGy  56  44
GyGyGy(GxGxGyGxGyGy)^42  44  56
GyGyGy(GxGxGyGxGyGy)^42Gx  51  49
GyGyGy(GxGxGyGxGyGy)^42Gy  98  2
GyGyGy(GxGxGyGxGyGy)^42GxGx  62  38
GyGyGy(GxGxGyGxGyGy)^42GxGxGx  37  63
GyGyGy(GxGxGyGxGyGy)^42GyGyGy  5  95


==> anc/readme.rtf <==
{\rtf1\ansi\ansicpg1252\cocoartf1504\cocoasubrtf830
{\fonttbl\f0\fswiss\fcharset0 Helvetica;}
{\colortbl;\red255\green255\blue255;}
{\*\expandedcolortbl;;}
\margl1440\margr1440\vieww10140\viewh8400\viewkind0
\pard\tx720\tx1440\tx2160\tx2880\tx3600\tx4320\tx5040\tx5760\tx6480\tx7200\tx7920\tx8640\pardirnatural\partightenfactor0

\f0\fs24 \cf0 This is the readme for the supplemental material for the paper \'93Probing context-dependent errors in quantum processors.\'94\
\
To run the Jupyter (IPython) notebooks, you will need Python*, Jupyter, and the pyGSTi package (and its dependencies):\
	-Python is available from {\field{\*\fldinst{HYPERLINK "https://www.python.org/"}}{\fldrslt https://www.python.org/}} and elsewhere.\
	-Jupyter is available via pip ({\field{\*\fldinst{HYPERLINK "https://pypi.org/project/notebook/"}}{\fldrslt https://pypi.org/project/notebook/}}) and elsewhere.\
	-pyGSTi is available via pip ({\field{\*\fldinst{HYPERLINK "https://pypi.org/project/pyGSTi/"}}{\fldrslt https://pypi.org/project/pyGSTi/}}) or via GitHub** ({\field{\*\fldinst{HYPERLINK "https://github.com/pyGSTio/pyGSTi"}}{\fldrslt https://github.com/pyGSTio/pyGSTi}}).  \
\pard\tx720\tx1440\tx2160\tx2880\tx3600\tx4320\tx5040\tx5760\tx6480\tx7200\tx7920\tx8640\pardirnatural\partightenfactor0
\cf0 \
*Using Python 3 is advised, as the notebooks have not been tested with Python 2.\
**If using the GitHub version of pyGSTi, use of the master branch is advised.  \
\pard\tx720\tx1440\tx2160\tx2880\tx3600\tx4320\tx5040\tx5760\tx6480\tx7200\tx7920\tx8640\pardirnatural\partightenfactor0
\cf0 \
The files are as follows:\
\
Fig2.ipynb\
	The notebook used to generate Figure 2.\
Fig2.ipynb.pdf\
	A PDF version of the above; only requires a PDF viewer to read.\
\pard\tx720\tx1440\tx2160\tx2880\tx3600\tx4320\tx5040\tx5760\tx6480\tx7200\tx7920\tx8640\pardirnatural\partightenfactor0
\cf0 Fig3.ipynb\
	The notebook used to generate Figure 3.\
Fig3.ipynb.pdf\
	A PDF version of the above; only requires a PDF viewer to read.\
Simulated_data\
	This folder contains a randomized gate set and five simulated datasets.  These files are used to generate Figure 2.\
IBM_data\
	This folder contains all data files gathered from the IBM Quantum Experience.\
	It also contains files specifying the preparation and measurement fiducial sequences used for IBM Quantum Experience experiments.\
	These files are used to generate Figure 3.\
\pard\tx720\tx1440\tx2160\tx2880\tx3600\tx4320\tx5040\tx5760\tx6480\tx7200\tx7920\tx8640\pardirnatural\partightenfactor0
\cf0 \
Any queries should be directed to Kenneth Rudinger (kmrudin@sandia.gov).}
